Symmetry-Based Quantum Circuit Mapping

Quantum circuit mapping is a crucial process in the quantum circuit compilation pipeline, facilitating the transformation of a logical quantum circuit into a list of instructions directly executable on a target quantum system. Recent research has introduced a post-compilation step known as remapping, which seeks to reconfigure the initial circuit mapping to mitigate quantum circuit errors arising from system variability. As quantum processors continue to scale in size, the efficiency of quantum circuit mapping and the overall compilation process has become of paramount importance. In this work, we introduce a quantum circuit remapping algorithm that leverages the intrinsic symmetries in quantum processors, making it well-suited for large-scale quantum systems. This algorithm identifies all topologically equivalent circuit mappings by constraining the search space using symmetries and accelerates the scoring of each mapping using vector computation. Notably, this symmetry-based circuit remapping algorithm exhibits linear scaling with the number of qubits in the target quantum hardware and is proven to be optimal in terms of its time complexity. Moreover, we conduct a comparative analysis against existing methods in the literature, demonstrating the superior performance of our symmetry-based method on state-of-the-art quantum hardware architectures and highlighting the practical utility of our algorithm, particularly for quantum processors with millions of qubits.

==> source_code/batch_data_processing_grid.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Process Experiment Data\n",
    "---\n",
    "### Basic Information\n",
    "**Description:** This script converts the results of numerical experiments (square-grid structure) to csv files."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# load data\n",
    "data_circuit_mapping = np.load('data/circuit_mapping_grid.npy')\n",
    "qubit_count_list = data_circuit_mapping[0]\n",
    "SBCM_runtime_list = data_circuit_mapping[1]\n",
    "Mapomatic_runtime_list = data_circuit_mapping[2]\n",
    "\n",
    "# convert to csv file and save\n",
    "columns = ['num_physical_qubits', 'symmetry_runtime', 'Mapomatic_runtime', 'fast_scoring_runtime', 'scoring_runtime']\n",
    "data = np.column_stack([np.transpose(data_circuit_mapping)])\n",
    "\n",
    "# create a pandas dataframe\n",
    "df = pd.DataFrame(data, columns=columns)\n",
    "\n",
    "# save the dataframe to a csv file\n",
    "csv_filename = 'circuit_mapping_grid.csv'\n",
    "df.to_csv(f'data/{csv_filename}', index=False, sep=' ')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# load data\n",
    "data_subgraph_matching = np.load('data/subgraph_matching_grid.npy')\n",
    "\n",
    "qubit_count_list = data_subgraph_matching[0]\n",
    "VF2_runtime_list = data_subgraph_matching[1]\n",
    "VF2pp_runtime_list = data_subgraph_matching[2]\n",
    "SBSM_runtime_list = data_subgraph_matching[3]\n",
    "\n",
    "# convert to csv file and save\n",
    "columns = ['num_physical_qubits', 'VF2_runtime', 'VF2pp_runtime', 'symmetry_matching_runtime']\n",
    "data = np.column_stack([np.transpose(data_subgraph_matching)])\n",
    "\n",
    "# create a pandas dataframe\n",
    "df = pd.DataFrame(data, columns=columns)\n",
    "\n",
    "# save the dataframe to a csv file\n",
    "csv_filename = 'subgraph_matching_grid.csv'\n",
    "df.to_csv(f'data/{csv_filename}', index=False, sep=' ')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Qiskit_env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.3"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> source_code/batch_data_processing_heavy_hex.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Process Experiment Data\n",
    "---\n",
    "### Basic Information\n",
    "**Description:** This script converts the results of numerical experiments (heavy-hex structure) to csv files."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# load data\n",
    "data_circuit_mapping = np.load('data/circuit_mapping_heavy_hex.npy')\n",
    "qubit_count_list = data_circuit_mapping[0]\n",
    "SBCM_runtime_list = data_circuit_mapping[1]\n",
    "Mapomatic_runtime_list = data_circuit_mapping[2]\n",
    "\n",
    "# convert to csv file and save\n",
    "columns = ['num_physical_qubits', 'symmetry_runtime', 'Mapomatic_runtime', 'fast_scoring_runtime', 'scoring_runtime']\n",
    "data = np.column_stack([np.transpose(data_circuit_mapping)])\n",
    "\n",
    "# create a pandas dataframe\n",
    "df = pd.DataFrame(data, columns=columns)\n",
    "\n",
    "# save the dataframe to a csv file\n",
    "csv_filename = 'circuit_mapping_heavy_hex.csv'\n",
    "df.to_csv(f'data/{csv_filename}', index=False, sep=' ')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# load data\n",
    "data_subgraph_matching = np.load('data/subgraph_matching_heavy_hex.npy')\n",
    "\n",
    "qubit_count_list = data_subgraph_matching[0]\n",
    "VF2_runtime_list = data_subgraph_matching[1]\n",
    "VF2pp_runtime_list = data_subgraph_matching[2]\n",
    "SBSM_runtime_list = data_subgraph_matching[3]\n",
    "\n",
    "# convert to csv file and save\n",
    "columns = ['num_physical_qubits', 'VF2_runtime', 'VF2pp_runtime', 'symmetry_matching_runtime']\n",
    "data = np.column_stack([np.transpose(data_subgraph_matching)])\n",
    "\n",
    "# create a pandas dataframe\n",
    "df = pd.DataFrame(data, columns=columns)\n",
    "\n",
    "# save the dataframe to a csv file\n",
    "csv_filename = 'subgraph_matching_heavy_hex.csv'\n",
    "df.to_csv(f'data/{csv_filename}', index=False, sep=' ')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Qiskit_env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.3"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> source_code/batch_data_processing_octagonal.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Process Experiment Data\n",
    "---\n",
    "### Basic Information\n",
    "**Description:** This script converts the results of numerical experiments (octagonal structure) to csv files."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# load data\n",
    "data_circuit_mapping = np.load('data/circuit_mapping_octagonal.npy')\n",
    "qubit_count_list = data_circuit_mapping[0]\n",
    "SBCM_runtime_list = data_circuit_mapping[1]\n",
    "Mapomatic_runtime_list = data_circuit_mapping[2]\n",
    "\n",
    "# convert to csv file and save\n",
    "columns = ['num_physical_qubits', 'symmetry_runtime', 'Mapomatic_runtime', 'fast_scoring_runtime', 'scoring_runtime']\n",
    "data = np.column_stack([np.transpose(data_circuit_mapping)])\n",
    "\n",
    "# create a pandas dataframe\n",
    "df = pd.DataFrame(data, columns=columns)\n",
    "\n",
    "# save the dataframe to a csv file\n",
    "csv_filename = 'circuit_mapping_octagonal.csv'\n",
    "df.to_csv(f'data/{csv_filename}', index=False, sep=' ')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# load data\n",
    "data_subgraph_matching = np.load('data/subgraph_matching_octagonal.npy')\n",
    "\n",
    "qubit_count_list = data_subgraph_matching[0]\n",
    "VF2_runtime_list = data_subgraph_matching[1]\n",
    "VF2pp_runtime_list = data_subgraph_matching[2]\n",
    "SBSM_runtime_list = data_subgraph_matching[3]\n",
    "\n",
    "# convert to csv file and save\n",
    "columns = ['num_physical_qubits', 'VF2_runtime', 'VF2pp_runtime', 'symmetry_matching_runtime']\n",
    "data = np.column_stack([np.transpose(data_subgraph_matching)])\n",
    "\n",
    "# create a pandas dataframe\n",
    "df = pd.DataFrame(data, columns=columns)\n",
    "\n",
    "# save the dataframe to a csv file\n",
    "csv_filename = 'subgraph_matching_octagonal.csv'\n",
    "df.to_csv(f'data/{csv_filename}', index=False, sep=' ')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Qiskit_env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.3"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> source_code/benchmark_circuit_mapping_grid.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Benchmark of Symmetry-Based Circuit Mapping Algorithm\n",
    "---\n",
    "### Basic Information\n",
    "**Description:** This script benchmarks the runtime of a symmetry-based circuit mapping algorithm and compares its efficiency with MAPOMATIC, an existing quantum circuit remapping scheme. Additionally, the runtime for scoring circuit mappings is recorded as well, demonstrating the superior performance of our vectorized mapping scoring approach. Particularly, we consider a quantum hardware with a square-grid coupling graph for benchmarking."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load packages\n",
    "from rustworkx import *\n",
    "from rustworkx.visualization import mpl_draw\n",
    "\n",
    "from qiskit import QuantumCircuit\n",
    "from qiskit.converters import circuit_to_dag\n",
    "\n",
    "import networkx as nx\n",
    "import rustworkx as rx\n",
    "import rustworkx.generators\n",
    "import numpy as np\n",
    "import time\n",
    "\n",
    "%run functions/functions_set_graph.ipynb # import graph generator\n",
    "%run functions/functions_subgraph_matching.ipynb # import subgraph matching functions\n",
    "%run functions/functions_circuit_mapping.ipynb # import circuit mapping functions\n",
    "%run functions/functions_test_circuits.ipynb # import the predefined circuits\n",
    "%run functions/functions_precompilation.ipynb # import precompiling functions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# coupling graph type\n",
    "graph_type = 'grid'\n",
    "\n",
    "# set quantum circuit\n",
    "circuit_width = 5\n",
    "oracle = dj_oracle(circuit_width - 1)\n",
    "input_circ = deutsch_jozsa_algorithm(oracle, circuit_width - 1) # input circuit\n",
    "\n",
    "# precompilation, find an initial mapping of the circuit onto the hardware\n",
    "reduced_grid_graph = CouplingMap().from_grid(5, 5)\n",
    "circ = precompile(circuit=input_circ, cmap=reduced_grid_graph)\n",
    "\n",
    "# define the qubit connectivity required by the circuit\n",
    "circ_interaction_graph = circuit_interaction_graph(circ)\n",
    "mpl_draw(circ_interaction_graph, with_labels=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "input_circ.draw(output='mpl') # draw input circuit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "circ.draw(output='mpl') # draw precompiled circuit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# hardware parameters\n",
    "hardware_height_list = np.arange(10, 300, 20) # number of squares in a column\n",
    "# hardware_height_list = np.arange(30, 80, 10) # number of squares in a column\n",
    "\n",
    "fast_runtime_list = [] # runtime of SBCM\n",
    "fast_scoring_runtime_list = [] # time consumption of vectorized circuit mapping evaluation\n",
    "qubit_count_list = [] # number of qubits in the hardware\n",
    "\n",
    "for hardware_height in hardware_height_list:\n",
    "    # number of qubits in a row\n",
    "    hardware_width = hardware_height\n",
    "\n",
    "    # set quantum backend topology\n",
    "    coupling_graph, node_dict, node_dict_reverse = set_grid_graph(hardware_width, hardware_height)\n",
    "    num_qubits = coupling_graph.num_nodes()\n",
    "    backend = QuantumBackendFast(num_qubits)\n",
    "    qubit_count_list.append(num_qubits)\n",
    "    backend.set_topology(coupling_graph)\n",
    "\n",
    "    # set error rate distribution parameters for single-qubit gates\n",
    "    sigma = 10\n",
    "    amplitude = -0.01\n",
    "    offset = 0.01\n",
    "    backend.set_gate_types({'x': 1, 'h': 1, 'u3': 1, 'cx': 2, 'swap': 2})\n",
    "    for gate_type in ['x', 'h', 'u3']:\n",
    "        backend.set_multiple_gate_error(\n",
    "            gate_type, \n",
    "            distribution='normal', \n",
    "            node_dict=node_dict, \n",
    "            graph_type=graph_type, \n",
    "            graph_size=[hardware_width, hardware_height], \n",
    "            sigma=sigma, \n",
    "            amplitude=amplitude, \n",
    "            offset=offset\n",
    "        )\n",
    "\n",
    "    # set error rate distribution parameters for two-qubit gates CX\n",
    "    sigma = 10\n",
    "    amplitude = -0.02\n",
    "    offset = 0.02\n",
    "    gate_type = 'cx'\n",
    "    backend.set_multiple_gate_error(\n",
    "        gate_type,\n",
    "        distribution='normal', \n",
    "        node_dict=node_dict, \n",
    "        graph_type=graph_type, \n",
    "        graph_size=[hardware_width, hardware_height], \n",
    "        sigma=sigma, \n",
    "        amplitude=amplitude, \n",
    "        offset=offset\n",
    "    )\n",
    "\n",
    "    # set error rate distribution parameters for two-qubit gates SWAP\n",
    "    sigma = 10\n",
    "    amplitude = -0.06\n",
    "    offset = 0.06\n",
    "    gate_type = 'swap'\n",
    "    backend.set_multiple_gate_error(\n",
    "        gate_type,\n",
    "        distribution='normal', \n",
    "        node_dict=node_dict, \n",
    "        graph_type=graph_type, \n",
    "        graph_size=[hardware_width, hardware_height], \n",
    "        sigma=sigma, \n",
    "        amplitude=amplitude, \n",
    "        offset=offset\n",
    "    )\n",
    "\n",
    "    # set error rate distribution parameters for readout\n",
    "    sigma = 10\n",
    "    amplitude = -0.05\n",
    "    offset = 0.05\n",
    "    backend.set_multiple_readout_error(\n",
    "        distribution='normal', \n",
    "        node_dict=node_dict, \n",
    "        graph_type=graph_type, \n",
    "        graph_size=[hardware_width, hardware_height], \n",
    "        sigma=sigma, \n",
    "        amplitude=amplitude, \n",
    "        offset=offset\n",
    "    )\n",
    "\n",
    "    start_time = time.time() # start timing\n",
    "\n",
    "    # search for all isomorphic circuit layout\n",
    "    center_generating_set = generating_set([hardware_width, hardware_height], graph_type, node_dict_reverse)\n",
    "    layouts = symmetry_based_subgraph_matching_optimized(backend.coupling_graph, circ_interaction_graph, node_dict, node_dict_reverse, center_generating_set, graph_type, [hardware_width, hardware_height])\n",
    "\n",
    "    subgraph_matching_runtime = time.time() - start_time # runtime of subgraph matching\n",
    "\n",
    "    # sort the candidate layouts in terms of their expected error rates\n",
    "    results_SBCM = evaluate_layouts_fast(circ, layouts, backend)\n",
    "    \n",
    "    SBCM_runtime = time.time() - start_time # terminate timing\n",
    "    fast_runtime_list.append(SBCM_runtime)\n",
    "\n",
    "    fast_scoring_runtime = SBCM_runtime - subgraph_matching_runtime\n",
    "    fast_scoring_runtime_list.append(fast_scoring_runtime)\n",
    "\n",
    "    print(f'Qubits in the hardware: {num_qubits}; Qubits in the circuit: {circuit_width}; SBCM runtime: {SBCM_runtime} seconds')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# hardware parameters\n",
    "# hardware_height_list = np.arange(300, 310, 10) # number of squares in a column\n",
    "\n",
    "Mapomatic_runtime_list = []\n",
    "scoring_runtime_list = [] # time consumption of circuit mapping evaluation\n",
    "\n",
    "for hardware_height in hardware_height_list:\n",
    "    hardware_width = hardware_height # number of qubits in a row\n",
    "\n",
    "    # set quantum backend topology\n",
    "    coupling_graph, node_dict, node_dict_reverse = set_grid_graph(hardware_width, hardware_height)\n",
    "    num_qubits = coupling_graph.num_nodes()\n",
    "    backend = QuantumBackend(num_qubits)\n",
    "    backend.set_topology(coupling_graph)\n",
    "    \n",
    "    # set error rate distribution parameters for single-qubit gates\n",
    "    sigma = 10\n",
    "    amplitude = -0.01\n",
    "    offset = 0.01\n",
    "    backend.set_gate_types({'x': 1, 'h': 1, 'u3': 1, 'cx': 2, 'swap': 2})\n",
    "    for gate_type in ['x', 'h', 'u3']:\n",
    "        backend.set_multiple_gate_error(\n",
    "            gate_type, \n",
    "            distribution='normal', \n",
    "            node_dict=node_dict, \n",
    "            graph_type=graph_type, \n",
    "            graph_size=[hardware_width, hardware_height], \n",
    "            sigma=sigma, \n",
    "            amplitude=amplitude, \n",
    "            offset=offset\n",
    "        )\n",
    "\n",
    "    # set error rate distribution parameters for two-qubit gates CX\n",
    "    sigma = 10\n",
    "    amplitude = -0.02\n",
    "    offset = 0.02\n",
    "    gate_type = 'cx'\n",
    "    backend.set_multiple_gate_error(\n",
    "        gate_type,\n",
    "        distribution='normal', \n",
    "        node_dict=node_dict, \n",
    "        graph_type=graph_type, \n",
    "        graph_size=[hardware_width, hardware_height], \n",
    "        sigma=sigma, \n",
    "        amplitude=amplitude, \n",
    "        offset=offset\n",
    "    )\n",
    "\n",
    "    # set error rate distribution parameters for two-qubit gates SWAP\n",
    "    sigma = 10\n",
    "    amplitude = -0.06\n",
    "    offset = 0.06\n",
    "    gate_type = 'swap'\n",
    "    backend.set_multiple_gate_error(\n",
    "        gate_type,\n",
    "        distribution='normal', \n",
    "        node_dict=node_dict, \n",
    "        graph_type=graph_type, \n",
    "        graph_size=[hardware_width, hardware_height], \n",
    "        sigma=sigma, \n",
    "        amplitude=amplitude, \n",
    "        offset=offset\n",
    "    )\n",
    "\n",
    "    # set error rate distribution parameters for readout\n",
    "    sigma = 10\n",
    "    amplitude = -0.05\n",
    "    offset = 0.05\n",
    "    backend.set_multiple_readout_error(\n",
    "        distribution='normal', \n",
    "        node_dict=node_dict, \n",
    "        graph_type=graph_type, \n",
    "        graph_size=[hardware_width, hardware_height], \n",
    "        sigma=sigma, \n",
    "        amplitude=amplitude, \n",
    "        offset=offset\n",
    "    )\n",
    "\n",
    "    start_time = time.time() # start timing\n",
    "\n",
    "    # search for all isomorphic circuit layout\n",
    "    layouts = mapping_VF2pp(backend.coupling_graph, circ_interaction_graph, circ)\n",
    "\n",
    "    subgraph_matching_runtime = time.time() - start_time # runtime of subgraph matching\n",
    "\n",
    "    # sort the candidate layouts in terms of their expected error rates\n",
    "    results_Mapomatic = evaluate_layouts(circ, layouts, backend)\n",
    "    \n",
    "    circuit_mapping_runtime = time.time() - start_time # terminate timing\n",
    "    Mapomatic_runtime_list.append(circuit_mapping_runtime)\n",
    "\n",
    "    scoring_runtime = circuit_mapping_runtime - subgraph_matching_runtime\n",
    "    scoring_runtime_list.append(scoring_runtime)\n",
    "\n",
    "    print(f'Qubits in the hardware: {num_qubits}; Qubits in the circuit: {circuit_width}; Mapomatic runtime: {circuit_mapping_runtime} seconds')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# verify the consistency of the results of SBCM and MAPOMATIC\n",
    "num_circuit_mapping_SBCM = len(results_SBCM[0])\n",
    "num_circuit_mapping_Mapomatic = len(results_Mapomatic)\n",
    "# if the numbers of circuit mappings produced by MAPOMATIC and SBCM are equal\n",
    "flag_1 = (num_circuit_mapping_SBCM == num_circuit_mapping_Mapomatic)\n",
    "\n",
    "best_circuit_mapping_score_SBCM = results_SBCM[0][0]\n",
    "best_circuit_mapping_score_Mapomatic = results_Mapomatic[0][1]\n",
    "# if the highest circuit mapping score is the same for MAPOMATIC and SBCM\n",
    "flag_2 = (best_circuit_mapping_score_SBCM == best_circuit_mapping_score_Mapomatic)\n",
    "\n",
    "best_circuit_mapping_Mapomatic = results_Mapomatic[0][0]\n",
    "# index of the best circuit mapping found by MAPOMATIC in the list of circuit mappings found by SBCM\n",
    "index_best_circuit_mapping_Mapoamtic = list(results_SBCM[1]).index(best_circuit_mapping_Mapomatic)\n",
    "# if the best circuit mapping found by MAPOMATIC is also the best mapping found by SBCM\n",
    "flag_3 = (results_SBCM[0][0] == results_SBCM[0][index_best_circuit_mapping_Mapoamtic])\n",
    "\n",
    "if flag_1 and flag_2 and flag_3:\n",
    "    print('verification passes')\n",
    "else:\n",
    "    print('Warning: verification fails')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "# save results\n",
    "np.save(f'data/circuit_mapping_{graph_type}.npy', [np.array(qubit_count_list), np.array(fast_runtime_list), np.array(Mapomatic_runtime_list), np.array(fast_scoring_runtime_list), np.array(scoring_runtime_list)])\n",
    "\n",
    "# load results\n",
    "# loaded_arrays = np.load('data/circuit_mapping.npy')\n",
    "# _fast_runtime_list = loaded_arrays[0]\n",
    "# _Mapomatic_runtime_list = loaded_arrays[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "\n",
    "# plotting parameters\n",
    "linewidth = 2\n",
    "markersize = 5\n",
    "marker = 'o'\n",
    "colors = ['orangered', 'purple']\n",
    "labels = ['MAPOMATIC', 'SBCM']\n",
    "plt.rcParams.update({'font.size': 10}) # font size\n",
    "matplotlib.rc('font', family='Arial') # font style\n",
    "fig_width = 8.6 # width of figure in cm\n",
    "fig_height = 8 # height of figure in cm\n",
    "figsize = (fig_width/2.54, fig_height/2.54)\n",
    "dpi = 1200\n",
    "\n",
    "# plot runtime versus number of qubits\n",
    "x = qubit_count_list\n",
    "y1 = Mapomatic_runtime_list\n",
    "y2 = fast_runtime_list\n",
    "\n",
    "plt.figure(figsize=figsize)\n",
    "plt.plot(x, y1, label=labels[0], linewidth=linewidth, marker=marker, markersize=markersize, color=colors[0])\n",
    "plt.plot(x, y2, label=labels[1], linewidth=linewidth, marker=marker, markersize=markersize, color=colors[1])\n",
    "\n",
    "plt.title(f'Runtime for mapping a circuit')\n",
    "plt.xlabel('number of qubits in the hardware')\n",
    "plt.ylabel('runtime (seconds)')\n",
    "\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig(f'figures/circuit_mapping_runtime_{graph_type}.png', dpi=dpi)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "\n",
    "# plotting parameters\n",
    "linewidth = 2\n",
    "markersize = 5\n",
    "marker = 'o'\n",
    "colors = ['orangered', 'purple']\n",
    "labels = ['MAPOMATIC', 'SBCM']\n",
    "plt.rcParams.update({'font.size': 10}) # font size\n",
    "matplotlib.rc('font', family='Arial') # font style\n",
    "fig_width = 8.6 # width of figure in cm\n",
    "fig_height = 8 # height of figure in cm\n",
    "figsize = (fig_width/2.54, fig_height/2.54)\n",
    "dpi = 1200\n",
    "\n",
    "# plot runtime versus number of qubits\n",
    "x = qubit_count_list\n",
    "y1 = scoring_runtime_list\n",
    "y2 = fast_scoring_runtime_list\n",
    "\n",
    "plt.figure(figsize=figsize)\n",
    "plt.plot(x, y1, label=labels[0], linewidth=linewidth, marker=marker, markersize=markersize, color=colors[0])\n",
    "plt.plot(x, y2, label=labels[1], linewidth=linewidth, marker=marker, markersize=markersize, color=colors[1])\n",
    "\n",
    "plt.title(f'Runtime for evaluating circuit mappings')\n",
    "plt.xlabel('number of qubits in the hardware')\n",
    "plt.ylabel('runtime (seconds)')\n",
    "\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig(f'figures/scoring_runtime_{graph_type}.png', dpi=dpi)\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "quantum",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.3"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> source_code/benchmark_circuit_mapping_heavy_hex.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Benchmark of Symmetry-Based Circuit Mapping Algorithm\n",
    "---\n",
    "### Basic Information\n",
    "**Description:** This script benchmarks the runtime of a symmetry-based circuit mapping algorithm and compares its efficiency with MAPOMATIC, an existing quantum circuit remapping scheme. Additionally, the runtime for scoring circuit mappings is recorded as well, demonstrating the superior performance of our vectorized mapping scoring approach. Particularly, we consider a quantum hardware with a heavy-hex coupling graph for benchmarking."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load packages\n",
    "from rustworkx import *\n",
    "from rustworkx.visualization import mpl_draw\n",
    "\n",
    "from qiskit import QuantumCircuit\n",
    "from qiskit.converters import circuit_to_dag\n",
    "\n",
    "import networkx as nx\n",
    "import rustworkx as rx\n",
    "import rustworkx.generators\n",
    "import numpy as np\n",
    "import time\n",
    "\n",
    "%run functions/functions_set_graph.ipynb # import graph generator\n",
    "%run functions/functions_subgraph_matching.ipynb # import subgraph matching functions\n",
    "%run functions/functions_circuit_mapping.ipynb # import circuit mapping functions\n",
    "%run functions/functions_test_circuits.ipynb # import the predefined circuits\n",
    "%run functions/functions_precompilation.ipynb # import precompiling functions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# coupling graph type\n",
    "graph_type = 'heavy_hex'\n",
    "\n",
    "# set quantum circuit\n",
    "circuit_width = 5\n",
    "oracle = dj_oracle(circuit_width - 1)\n",
    "input_circ = deutsch_jozsa_algorithm(oracle, circuit_width - 1) # input circuit\n",
    "\n",
    "# define a reduced hardware coupling map for precompilation\n",
    "reduced_coupling_graph, node_dict, node_dict_reverse = set_heavy_hex_graph(5, 5)\n",
    "directional_edge_list = list(reduced_coupling_graph.edge_list())\n",
    "bidirectional_edge_list = []\n",
    "for edge in directional_edge_list:\n",
    "    bidirectional_edge_list.append((edge[0], edge[1]))\n",
    "    bidirectional_edge_list.append((edge[1], edge[0]))\n",
    "reduced_coupling_map = CouplingMap(bidirectional_edge_list)\n",
    "# reduced_coupling_map.draw()\n",
    "\n",
    "# precompilation, find an initial mapping of the circuit onto the hardware\n",
    "circ = precompile(circuit=input_circ, cmap=reduced_coupling_map)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# define the qubit connectivity required by the circuit\n",
    "circ_interaction_graph = circuit_interaction_graph(circ)\n",
    "mpl_draw(circ_interaction_graph, with_labels=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "input_circ.draw(output='mpl')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "circ.draw(output='mpl')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# hardware parameters\n",
    "hardware_height_list = np.arange(10, 140, 10) # number of octagons in a column\n",
    "# hardware_height_list = np.arange(30, 80, 10) # number of octagons in a column\n",
    "\n",
    "fast_runtime_list = [] # runtime of SBCM\n",
    "qubit_count_list = [] # number of qubits in the hardware\n",
    "fast_scoring_runtime_list = [] # time consumption of vectorized circuit mapping evaluation\n",
    "\n",
    "for hardware_height in hardware_height_list:\n",
    "    hardware_width = hardware_height # number of qubits in a row\n",
    "\n",
    "    # set quantum backend topology\n",
    "    coupling_graph, node_dict, node_dict_reverse = set_heavy_hex_graph(hardware_width, hardware_height)\n",
    "    num_qubits = coupling_graph.num_nodes()\n",
    "    backend = QuantumBackendFast(num_qubits)\n",
    "    qubit_count_list.append(num_qubits)\n",
    "    backend.set_topology(coupling_graph)\n",
    "\n",
    "    # set quantum backend error rates\n",
    "    # set error rate distribution parameters for single-qubit gates\n",
    "    sigma = 10\n",
    "    amplitude = -0.01\n",
    "    offset = 0.01\n",
    "    backend.set_gate_types({'x': 1, 'h': 1, 'u3': 1, 'cx': 2, 'swap': 2})\n",
    "    for gate_type in ['x', 'h', 'u3']:\n",
    "        backend.set_multiple_gate_error(\n",
    "            gate_type, \n",
    "            distribution='normal', \n",
    "            node_dict=node_dict, \n",
    "            graph_type=graph_type, \n",
    "            graph_size=[hardware_width, hardware_height], \n",
    "            sigma=sigma, \n",
    "            amplitude=amplitude, \n",
    "            offset=offset\n",
    "        )\n",
    "\n",
    "    # set error rate distribution parameters for two-qubit gates CX\n",
    "    sigma = 10\n",
    "    amplitude = -0.02\n",
    "    offset = 0.02\n",
    "    gate_type = 'cx'\n",
    "    backend.set_multiple_gate_error(\n",
    "        gate_type,\n",
    "        distribution='normal', \n",
    "        node_dict=node_dict, \n",
    "        graph_type=graph_type, \n",
    "        graph_size=[hardware_width, hardware_height], \n",
    "        sigma=sigma, \n",
    "        amplitude=amplitude, \n",
    "        offset=offset\n",
    "    )\n",
    "\n",
    "    # set error rate distribution parameters for two-qubit gates SWAP\n",
    "    sigma = 10\n",
    "    amplitude = -0.06\n",
    "    offset = 0.06\n",
    "    gate_type = 'swap'\n",
    "    backend.set_multiple_gate_error(\n",
    "        gate_type,\n",
    "        distribution='normal', \n",
    "        node_dict=node_dict, \n",
    "        graph_type=graph_type, \n",
    "        graph_size=[hardware_width, hardware_height], \n",
    "        sigma=sigma, \n",
    "        amplitude=amplitude, \n",
    "        offset=offset\n",
    "    )\n",
    "\n",
    "    # set error rate distribution parameters for readout\n",
    "    sigma = 10\n",
    "    amplitude = -0.05\n",
    "    offset = 0.05\n",
    "    backend.set_multiple_readout_error(\n",
    "        distribution='normal', \n",
    "        node_dict=node_dict, \n",
    "        graph_type=graph_type, \n",
    "        graph_size=[hardware_width, hardware_height], \n",
    "        sigma=sigma, \n",
    "        amplitude=amplitude, \n",
    "        offset=offset\n",
    "    )\n",
    "\n",
    "    start_time = time.time() # start timing\n",
    "\n",
    "    # search for all isomorphic circuit layout\n",
    "    center_generating_set = generating_set([hardware_width, hardware_height], graph_type, node_dict_reverse)\n",
    "    layouts = symmetry_based_subgraph_matching_optimized(backend.coupling_graph, circ_interaction_graph, node_dict, node_dict_reverse, center_generating_set, graph_type, [hardware_width, hardware_height])\n",
    "\n",
    "    subgraph_matching_runtime = time.time() - start_time # runtime of subgraph matching\n",
    "\n",
    "    # sort the candidate layouts in terms of their expected error rates\n",
    "    results_SBCM = evaluate_layouts_fast(circ, layouts, backend)\n",
    "    \n",
    "    SBCM_runtime = time.time() - start_time # terminate timing\n",
    "    fast_runtime_list.append(SBCM_runtime)\n",
    "\n",
    "    fast_scoring_runtime = SBCM_runtime - subgraph_matching_runtime\n",
    "    fast_scoring_runtime_list.append(fast_scoring_runtime)\n",
    "\n",
    "    print(f'Qubits in the hardware: {num_qubits}; Qubits in the circuit: {circuit_width}; SBCM runtime: {SBCM_runtime} seconds')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# hardware parameters\n",
    "# hardware_height_list = np.arange(20, 160, 10) # number of octagons in a column\n",
    "\n",
    "Mapomatic_runtime_list = []\n",
    "scoring_runtime_list = [] # time consumption of circuit mapping evaluation\n",
    "\n",
    "for hardware_height in hardware_height_list:\n",
    "    hardware_width = hardware_height # number of qubits in a row\n",
    "\n",
    "    # set quantum backend topology\n",
    "    coupling_graph, node_dict, node_dict_reverse = set_heavy_hex_graph(hardware_width, hardware_height)\n",
    "    num_qubits = coupling_graph.num_nodes()\n",
    "    backend = QuantumBackendFast(num_qubits)\n",
    "    backend.set_topology(coupling_graph)\n",
    "    \n",
    "    # set quantum backend error rates\n",
    "    # set error rate distribution parameters for single-qubit gates\n",
    "    sigma = 10\n",
    "    amplitude = -0.01\n",
    "    offset = 0.01\n",
    "    backend.set_gate_types({'x': 1, 'h': 1, 'u3': 1, 'cx': 2, 'swap': 2})\n",
    "    for gate_type in ['x', 'h', 'u3']:\n",
    "        backend.set_multiple_gate_error(\n",
    "            gate_type, \n",
    "            distribution='normal', \n",
    "            node_dict=node_dict, \n",
    "            graph_type=graph_type, \n",
    "            graph_size=[hardware_width, hardware_height], \n",
    "            sigma=sigma, \n",
    "            amplitude=amplitude, \n",
    "            offset=offset\n",
    "        )\n",
    "\n",
    "    # set error rate distribution parameters for two-qubit gates CX\n",
    "    sigma = 10\n",
    "    amplitude = -0.02\n",
    "    offset = 0.02\n",
    "    gate_type = 'cx'\n",
    "    backend.set_multiple_gate_error(\n",
    "        gate_type,\n",
    "        distribution='normal', \n",
    "        node_dict=node_dict, \n",
    "        graph_type=graph_type, \n",
    "        graph_size=[hardware_width, hardware_height], \n",
    "        sigma=sigma, \n",
    "        amplitude=amplitude, \n",
    "        offset=offset\n",
    "    )\n",
    "\n",
    "    # set error rate distribution parameters for two-qubit gates SWAP\n",
    "    sigma = 10\n",
    "    amplitude = -0.06\n",
    "    offset = 0.06\n",
    "    gate_type = 'swap'\n",
    "    backend.set_multiple_gate_error(\n",
    "        gate_type,\n",
    "        distribution='normal', \n",
    "        node_dict=node_dict, \n",
    "        graph_type=graph_type, \n",
    "        graph_size=[hardware_width, hardware_height], \n",
    "        sigma=sigma, \n",
    "        amplitude=amplitude, \n",
    "        offset=offset\n",
    "    )\n",
    "\n",
    "    # set error rate distribution parameters for readout\n",
    "    sigma = 10\n",
    "    amplitude = -0.05\n",
    "    offset = 0.05\n",
    "    backend.set_multiple_readout_error(\n",
    "        distribution='normal', \n",
    "        node_dict=node_dict, \n",
    "        graph_type=graph_type, \n",
    "        graph_size=[hardware_width, hardware_height], \n",
    "        sigma=sigma, \n",
    "        amplitude=amplitude, \n",
    "        offset=offset\n",
    "    )\n",
    "\n",
    "    start_time = time.time() # start timing\n",
    "\n",
    "    # search for all isomorphic circuit layout\n",
    "    layouts = mapping_VF2pp(backend.coupling_graph, circ_interaction_graph, circ)\n",
    "\n",
    "    subgraph_matching_runtime = time.time() - start_time # runtime of subgraph matching\n",
    "\n",
    "    # sort the candidate layouts in terms of their expected error rates\n",
    "    results_Mapomatic = evaluate_layouts(circ, layouts, backend)\n",
    "    \n",
    "    circuit_mapping_runtime = time.time() - start_time # terminate timing\n",
    "    Mapomatic_runtime_list.append(circuit_mapping_runtime)\n",
    "\n",
    "    scoring_runtime = circuit_mapping_runtime - subgraph_matching_runtime\n",
    "    scoring_runtime_list.append(scoring_runtime)\n",
    "\n",
    "    print(f'Qubits in the hardware: {num_qubits}; Qubits in the circuit: {circuit_width}; Mapomatic runtime: {circuit_mapping_runtime} seconds')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# verify the consistency of the results of SBCM and MAPOMATIC\n",
    "num_circuit_mapping_SBCM = len(results_SBCM[0])\n",
    "num_circuit_mapping_Mapomatic = len(results_Mapomatic)\n",
    "# if the numbers of circuit mappings produced by MAPOMATIC and SBCM are equal\n",
    "flag_1 = (num_circuit_mapping_SBCM == num_circuit_mapping_Mapomatic)\n",
    "\n",
    "best_circuit_mapping_score_SBCM = results_SBCM[0][0]\n",
    "best_circuit_mapping_score_Mapomatic = results_Mapomatic[0][1]\n",
    "# if the highest circuit mapping score is the same for MAPOMATIC and SBCM\n",
    "flag_2 = (best_circuit_mapping_score_SBCM == best_circuit_mapping_score_Mapomatic)\n",
    "\n",
    "best_circuit_mapping_Mapomatic = results_Mapomatic[0][0]\n",
    "# index of the best circuit mapping found by MAPOMATIC in the list of circuit mappings found by SBCM\n",
    "index_best_circuit_mapping_Mapoamtic = list(results_SBCM[1]).index(best_circuit_mapping_Mapomatic)\n",
    "# if the best circuit mapping found by MAPOMATIC is also the best mapping found by SBCM\n",
    "flag_3 = (results_SBCM[0][0] == results_SBCM[0][index_best_circuit_mapping_Mapoamtic])\n",
    "\n",
    "if flag_1 and flag_2 and flag_3:\n",
    "    print('verification passes')\n",
    "else:\n",
    "    print('Warning: verification fails')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "# save results\n",
    "np.save(f'data/circuit_mapping_{graph_type}.npy', [np.array(qubit_count_list), np.array(fast_runtime_list), np.array(Mapomatic_runtime_list), np.array(fast_scoring_runtime_list), np.array(scoring_runtime_list)])\n",
    "\n",
    "# load results\n",
    "# loaded_arrays = np.load('data/circuit_mapping.npy')\n",
    "# _fast_runtime_list = loaded_arrays[0]\n",
    "# _Mapomatic_runtime_list = loaded_arrays[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "\n",
    "# plotting parameters\n",
    "linewidth = 2\n",
    "markersize = 5\n",
    "marker = 'o'\n",
    "colors = ['orangered', 'purple']\n",
    "labels = ['MAPOMATIC', 'SBCM']\n",
    "plt.rcParams.update({'font.size': 10}) # font size\n",
    "matplotlib.rc('font', family='Arial') # font style\n",
    "fig_width = 8.6 # width of figure in cm\n",
    "fig_height = 8 # height of figure in cm\n",
    "figsize = (fig_width/2.54, fig_height/2.54)\n",
    "dpi = 1200\n",
    "\n",
    "# plot runtime versus number of qubits\n",
    "x = qubit_count_list\n",
    "y1 = Mapomatic_runtime_list\n",
    "y2 = fast_runtime_list\n",
    "\n",
    "plt.figure(figsize=figsize)\n",
    "plt.plot(x, y1, label=labels[0], linewidth=linewidth, marker=marker, markersize=markersize, color=colors[0])\n",
    "plt.plot(x, y2, label=labels[1], linewidth=linewidth, marker=marker, markersize=markersize, color=colors[1])\n",
    "\n",
    "plt.title(f'Runtime for mapping a circuit')\n",
    "plt.xlabel('number of qubits in the hardware')\n",
    "plt.ylabel('runtime (seconds)')\n",
    "\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig(f'figures/circuit_mapping_runtime_{graph_type}.png', dpi=dpi)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "\n",
    "# plotting parameters\n",
    "linewidth = 2\n",
    "markersize = 5\n",
    "marker = 'o'\n",
    "colors = ['orangered', 'purple']\n",
    "labels = ['MAPOMATIC', 'SBCM']\n",
    "plt.rcParams.update({'font.size': 10}) # font size\n",
    "matplotlib.rc('font', family='Arial') # font style\n",
    "fig_width = 8.6 # width of figure in cm\n",
    "fig_height = 8 # height of figure in cm\n",
    "figsize = (fig_width/2.54, fig_height/2.54)\n",
    "dpi = 1200\n",
    "\n",
    "# plot runtime versus number of qubits\n",
    "x = qubit_count_list\n",
    "y1 = scoring_runtime_list\n",
    "y2 = fast_scoring_runtime_list\n",
    "\n",
    "plt.figure(figsize=figsize)\n",
    "plt.plot(x, y1, label=labels[0], linewidth=linewidth, marker=marker, markersize=markersize, color=colors[0])\n",
    "plt.plot(x, y2, label=labels[1], linewidth=linewidth, marker=marker, markersize=markersize, color=colors[1])\n",
    "\n",
    "plt.title(f'Runtime for evaluating circuit mappings')\n",
    "plt.xlabel('number of qubits in the hardware')\n",
    "plt.ylabel('runtime (seconds)')\n",
    "\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig(f'figures/scoring_runtime_{graph_type}.png', dpi=dpi)\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "quantum",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.3"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> source_code/benchmark_circuit_mapping_octagonal.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Benchmark of Symmetry-Based Circuit Mapping Algorithm\n",
    "---\n",
    "### Basic Information\n",
    "**Description:** This script benchmarks the runtime of a symmetry-based circuit mapping algorithm and compares its efficiency with MAPOMATIC, an existing quantum circuit remapping scheme. Additionally, the runtime for scoring circuit mappings is recorded as well, demonstrating the superior performance of our vectorized mapping scoring approach. Particularly, we consider a quantum hardware with an octagonal coupling graph for benchmarking."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load packages\n",
    "from rustworkx import *\n",
    "from rustworkx.visualization import mpl_draw\n",
    "\n",
    "from qiskit import QuantumCircuit\n",
    "from qiskit.converters import circuit_to_dag\n",
    "\n",
    "import networkx as nx\n",
    "import rustworkx as rx\n",
    "import rustworkx.generators\n",
    "import numpy as np\n",
    "import time\n",
    "\n",
    "%run functions/functions_set_graph.ipynb # import graph generator\n",
    "%run functions/functions_subgraph_matching.ipynb # import subgraph matching functions\n",
    "%run functions/functions_circuit_mapping.ipynb # import circuit mapping functions\n",
    "%run functions/functions_test_circuits.ipynb # import the predefined circuits\n",
    "%run functions/functions_precompilation.ipynb # import precompiling functions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# coupling graph type\n",
    "graph_type = 'octagonal'\n",
    "\n",
    "# set quantum circuit\n",
    "circuit_width = 5\n",
    "oracle = dj_oracle(circuit_width - 1)\n",
    "input_circ = deutsch_jozsa_algorithm(oracle, circuit_width - 1) # input circuit\n",
    "\n",
    "# define a reduced hardware coupling map for precompilation\n",
    "reduced_coupling_graph, node_dict, node_dict_reverse = set_octagonal_graph(5, 5)\n",
    "directional_edge_list = list(reduced_coupling_graph.edge_list())\n",
    "bidirectional_edge_list = []\n",
    "for edge in directional_edge_list:\n",
    "    bidirectional_edge_list.append((edge[0], edge[1]))\n",
    "    bidirectional_edge_list.append((edge[1], edge[0]))\n",
    "reduced_coupling_map = CouplingMap(bidirectional_edge_list)\n",
    "# reduced_coupling_map.draw()\n",
    "\n",
    "# precompilation, find an initial mapping of the circuit onto the hardware\n",
    "circ = precompile(circuit=input_circ, cmap=reduced_coupling_map)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# define the qubit connectivity required by the circuit\n",
    "circ_interaction_graph = circuit_interaction_graph(circ)\n",
    "mpl_draw(circ_interaction_graph, with_labels=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "input_circ.draw(output='mpl')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "circ.draw(output='mpl')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# hardware parameters\n",
    "hardware_height_list = np.arange(10, 110, 5) # number of octagons in a column\n",
    "# hardware_height_list = np.arange(20, 70, 10) # number of octagons in a column\n",
    "\n",
    "fast_runtime_list = [] # runtime of SBCM\n",
    "fast_scoring_runtime_list = [] # time consumption of vectorized circuit mapping evaluation\n",
    "qubit_count_list = [] # number of qubits in the hardware\n",
    "\n",
    "for hardware_height in hardware_height_list:\n",
    "    hardware_width = hardware_height # number of qubits in a row\n",
    "\n",
    "    # set quantum backend topology\n",
    "    coupling_graph, node_dict, node_dict_reverse = set_octagonal_graph(hardware_width, hardware_height)\n",
    "    num_qubits = coupling_graph.num_nodes()\n",
    "    backend = QuantumBackendFast(num_qubits)\n",
    "    qubit_count_list.append(num_qubits)\n",
    "    backend.set_topology(coupling_graph)\n",
    "\n",
    "    # set quantum backend error rates\n",
    "    # set error rate distribution parameters for single-qubit gates\n",
    "    sigma = 10\n",
    "    amplitude = -0.01\n",
    "    offset = 0.01\n",
    "    backend.set_gate_types({'x': 1, 'h': 1, 'u3': 1, 'cx': 2, 'swap': 2})\n",
    "    for gate_type in ['x', 'h', 'u3']:\n",
    "        backend.set_multiple_gate_error(\n",
    "            gate_type, \n",
    "            distribution='normal', \n",
    "            node_dict=node_dict, \n",
    "            graph_type=graph_type, \n",
    "            graph_size=[hardware_width, hardware_height], \n",
    "            sigma=sigma, \n",
    "            amplitude=amplitude, \n",
    "            offset=offset\n",
    "        )\n",
    "\n",
    "    # set error rate distribution parameters for two-qubit gates CX\n",
    "    sigma = 10\n",
    "    amplitude = -0.02\n",
    "    offset = 0.02\n",
    "    gate_type = 'cx'\n",
    "    backend.set_multiple_gate_error(\n",
    "        gate_type,\n",
    "        distribution='normal', \n",
    "        node_dict=node_dict, \n",
    "        graph_type=graph_type, \n",
    "        graph_size=[hardware_width, hardware_height], \n",
    "        sigma=sigma, \n",
    "        amplitude=amplitude, \n",
    "        offset=offset\n",
    "    )\n",
    "\n",
    "    # set error rate distribution parameters for two-qubit gates SWAP\n",
    "    sigma = 10\n",
    "    amplitude = -0.06\n",
    "    offset = 0.06\n",
    "    gate_type = 'swap'\n",
    "    backend.set_multiple_gate_error(\n",
    "        gate_type,\n",
    "        distribution='normal', \n",
    "        node_dict=node_dict, \n",
    "        graph_type=graph_type, \n",
    "        graph_size=[hardware_width, hardware_height], \n",
    "        sigma=sigma, \n",
    "        amplitude=amplitude, \n",
    "        offset=offset\n",
    "    )\n",
    "\n",
    "    # set error rate distribution parameters for readout\n",
    "    sigma = 10\n",
    "    amplitude = -0.05\n",
    "    offset = 0.05\n",
    "    backend.set_multiple_readout_error(\n",
    "        distribution='normal', \n",
    "        node_dict=node_dict, \n",
    "        graph_type=graph_type, \n",
    "        graph_size=[hardware_width, hardware_height], \n",
    "        sigma=sigma, \n",
    "        amplitude=amplitude, \n",
    "        offset=offset\n",
    "    )\n",
    "\n",
    "    start_time = time.time() # start timing\n",
    "\n",
    "    # search for all isomorphic circuit layout\n",
    "    center_generating_set = generating_set([hardware_width, hardware_height], graph_type, node_dict_reverse)\n",
    "    layouts = symmetry_based_subgraph_matching_optimized(backend.coupling_graph, circ_interaction_graph, node_dict, node_dict_reverse, center_generating_set, graph_type, [hardware_width, hardware_height])\n",
    "\n",
    "    subgraph_matching_runtime = time.time() - start_time # runtime of subgraph matching\n",
    "\n",
    "    # sort the candidate layouts in terms of their expected error rates\n",
    "    results_SBCM = evaluate_layouts_fast(circ, layouts, backend)\n",
    "    \n",
    "    SBCM_runtime = time.time() - start_time # terminate timing\n",
    "    fast_runtime_list.append(SBCM_runtime)\n",
    "    \n",
    "    fast_scoring_runtime = SBCM_runtime - subgraph_matching_runtime\n",
    "    fast_scoring_runtime_list.append(fast_scoring_runtime)\n",
    "\n",
    "    print(f'Qubits in the hardware: {num_qubits}; Qubits in the circuit: {circuit_width}; SBCM runtime: {SBCM_runtime} seconds')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# hardware parameters\n",
    "# hardware_height_list = np.arange(100, 110, 10) # number of octagons in a column\n",
    "\n",
    "Mapomatic_runtime_list = []\n",
    "scoring_runtime_list = [] # time consumption of circuit mapping evaluation\n",
    "\n",
    "for hardware_height in hardware_height_list:\n",
    "    hardware_width = hardware_height # number of qubits in a row\n",
    "\n",
    "    # set quantum backend topology\n",
    "    coupling_graph, node_dict, node_dict_reverse = set_octagonal_graph(hardware_width, hardware_height)\n",
    "    num_qubits = coupling_graph.num_nodes()\n",
    "    backend = QuantumBackendFast(num_qubits)\n",
    "    backend.set_topology(coupling_graph)\n",
    "    \n",
    "    # set quantum backend error rates\n",
    "    # set error rate distribution parameters for single-qubit gates\n",
    "    sigma = 10\n",
    "    amplitude = -0.01\n",
    "    offset = 0.01\n",
    "    backend.set_gate_types({'x': 1, 'h': 1, 'u3': 1, 'cx': 2, 'swap': 2})\n",
    "    for gate_type in ['x', 'h', 'u3']:\n",
    "        backend.set_multiple_gate_error(\n",
    "            gate_type, \n",
    "            distribution='normal', \n",
    "            node_dict=node_dict, \n",
    "            graph_type=graph_type, \n",
    "            graph_size=[hardware_width, hardware_height], \n",
    "            sigma=sigma, \n",
    "            amplitude=amplitude, \n",
    "            offset=offset\n",
    "        )\n",
    "\n",
    "    # set error rate distribution parameters for two-qubit gates CX\n",
    "    sigma = 10\n",
    "    amplitude = -0.02\n",
    "    offset = 0.02\n",
    "    gate_type = 'cx'\n",
    "    backend.set_multiple_gate_error(\n",
    "        gate_type,\n",
    "        distribution='normal', \n",
    "        node_dict=node_dict, \n",
    "        graph_type=graph_type, \n",
    "        graph_size=[hardware_width, hardware_height], \n",
    "        sigma=sigma, \n",
    "        amplitude=amplitude, \n",
    "        offset=offset\n",
    "    )\n",
    "\n",
    "    # set error rate distribution parameters for two-qubit gates SWAP\n",
    "    sigma = 10\n",
    "    amplitude = -0.06\n",
    "    offset = 0.06\n",
    "    gate_type = 'swap'\n",
    "    backend.set_multiple_gate_error(\n",
    "        gate_type,\n",
    "        distribution='normal', \n",
    "        node_dict=node_dict, \n",
    "        graph_type=graph_type, \n",
    "        graph_size=[hardware_width, hardware_height], \n",
    "        sigma=sigma, \n",
    "        amplitude=amplitude, \n",
    "        offset=offset\n",
    "    )\n",
    "\n",
    "    # set error rate distribution parameters for readout\n",
    "    sigma = 10\n",
    "    amplitude = -0.05\n",
    "    offset = 0.05\n",
    "    backend.set_multiple_readout_error(\n",
    "        distribution='normal', \n",
    "        node_dict=node_dict, \n",
    "        graph_type=graph_type, \n",
    "        graph_size=[hardware_width, hardware_height], \n",
    "        sigma=sigma, \n",
    "        amplitude=amplitude, \n",
    "        offset=offset\n",
    "    )\n",
    "\n",
    "    start_time = time.time() # start timing\n",
    "\n",
    "    # search for all isomorphic circuit layout\n",
    "    layouts = mapping_VF2pp(backend.coupling_graph, circ_interaction_graph, circ)\n",
    "\n",
    "    subgraph_matching_runtime = time.time() - start_time # runtime of subgraph matching\n",
    "\n",
    "    # sort the candidate layouts in terms of their expected error rates\n",
    "    results_Mapomatic = evaluate_layouts(circ, layouts, backend)\n",
    "    \n",
    "    circuit_mapping_runtime = time.time() - start_time # terminate timing\n",
    "    Mapomatic_runtime_list.append(circuit_mapping_runtime)\n",
    "\n",
    "    scoring_runtime = circuit_mapping_runtime - subgraph_matching_runtime\n",
    "    scoring_runtime_list.append(scoring_runtime)\n",
    "\n",
    "    print(f'Qubits in the hardware: {num_qubits}; Qubits in the circuit: {circuit_width}; Mapomatic runtime: {circuit_mapping_runtime} seconds')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# verify the consistency of the results of SBCM and MAPOMATIC\n",
    "num_circuit_mapping_SBCM = len(results_SBCM[0])\n",
    "num_circuit_mapping_Mapomatic = len(results_Mapomatic)\n",
    "# if the numbers of circuit mappings produced by MAPOMATIC and SBCM are equal\n",
    "flag_1 = (num_circuit_mapping_SBCM == num_circuit_mapping_Mapomatic)\n",
    "\n",
    "best_circuit_mapping_score_SBCM = results_SBCM[0][0]\n",
    "best_circuit_mapping_score_Mapomatic = results_Mapomatic[0][1]\n",
    "# if the highest circuit mapping score is the same for MAPOMATIC and SBCM\n",
    "flag_2 = (best_circuit_mapping_score_SBCM == best_circuit_mapping_score_Mapomatic)\n",
    "\n",
    "best_circuit_mapping_Mapomatic = results_Mapomatic[0][0]\n",
    "# index of the best circuit mapping found by MAPOMATIC in the list of circuit mappings found by SBCM\n",
    "index_best_circuit_mapping_Mapoamtic = list(results_SBCM[1]).index(best_circuit_mapping_Mapomatic)\n",
    "# if the best circuit mapping found by MAPOMATIC is also the best mapping found by SBCM\n",
    "flag_3 = (results_SBCM[0][0] == results_SBCM[0][index_best_circuit_mapping_Mapoamtic])\n",
    "\n",
    "if flag_1 and flag_2 and flag_3:\n",
    "    print('verification passes')\n",
    "else:\n",
    "    print('Warning: verification fails')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "# save results\n",
    "np.save(f'data/circuit_mapping_{graph_type}.npy', [np.array(qubit_count_list), np.array(fast_runtime_list), np.array(Mapomatic_runtime_list), np.array(fast_scoring_runtime_list), np.array(scoring_runtime_list)])\n",
    "\n",
    "# load results\n",
    "# loaded_arrays = np.load('data/circuit_mapping.npy')\n",
    "# _fast_runtime_list = loaded_arrays[0]\n",
    "# _Mapomatic_runtime_list = loaded_arrays[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "\n",
    "# plotting parameters\n",
    "linewidth = 2\n",
    "markersize = 5\n",
    "marker = 'o'\n",
    "colors = ['orangered', 'purple']\n",
    "labels = ['MAPOMATIC', 'SBCM']\n",
    "plt.rcParams.update({'font.size': 10}) # font size\n",
    "matplotlib.rc('font', family='Arial') # font style\n",
    "fig_width = 8.6 # width of figure in cm\n",
    "fig_height = 8 # height of figure in cm\n",
    "figsize = (fig_width/2.54, fig_height/2.54)\n",
    "dpi = 1200\n",
    "\n",
    "# plot runtime versus number of qubits\n",
    "x = qubit_count_list\n",
    "y1 = Mapomatic_runtime_list\n",
    "y2 = fast_runtime_list\n",
    "\n",
    "plt.figure(figsize=figsize)\n",
    "plt.plot(x, y1, label=labels[0], linewidth=linewidth, marker=marker, markersize=markersize, color=colors[0])\n",
    "plt.plot(x, y2, label=labels[1], linewidth=linewidth, marker=marker, markersize=markersize, color=colors[1])\n",
    "\n",
    "plt.title(f'Runtime for mapping a circuit')\n",
    "plt.xlabel('number of qubits in the hardware')\n",
    "plt.ylabel('runtime (seconds)')\n",
    "\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig(f'figures/circuit_mapping_runtime_{graph_type}.png', dpi=dpi)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "\n",
    "# plotting parameters\n",
    "linewidth = 2\n",
    "markersize = 5\n",
    "marker = 'o'\n",
    "colors = ['orangered', 'purple']\n",
    "labels = ['MAPOMATIC', 'SBCM']\n",
    "plt.rcParams.update({'font.size': 10}) # font size\n",
    "matplotlib.rc('font', family='Arial') # font style\n",
    "fig_width = 8.6 # width of figure in cm\n",
    "fig_height = 8 # height of figure in cm\n",
    "figsize = (fig_width/2.54, fig_height/2.54)\n",
    "dpi = 1200\n",
    "\n",
    "# plot runtime versus number of qubits\n",
    "x = qubit_count_list\n",
    "y1 = scoring_runtime_list\n",
    "y2 = fast_scoring_runtime_list\n",
    "\n",
    "plt.figure(figsize=figsize)\n",
    "plt.plot(x, y1, label=labels[0], linewidth=linewidth, marker=marker, markersize=markersize, color=colors[0])\n",
    "plt.plot(x, y2, label=labels[1], linewidth=linewidth, marker=marker, markersize=markersize, color=colors[1])\n",
    "\n",
    "plt.title(f'Runtime for evaluating circuit mappings')\n",
    "plt.xlabel('number of qubits in the hardware')\n",
    "plt.ylabel('runtime (seconds)')\n",
    "\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig(f'figures/scoring_runtime_{graph_type}.png', dpi=dpi)\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "quantum",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.3"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> source_code/benchmark_subgraph_matching_grid.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Benchmark of Symmetry-Based Subgraph Matching Algorithm\n",
    "---\n",
    "### Basic Information\n",
    "**Description:** This script benchmarks the runtime of a symmetry-based subgraph matching algorithm and compares its efficiency with common subgraph matching algorithms such as VF2 and VF2++. Particularly, we consider a target graph with a square-grid structure."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Load Packages and Define Basic Functions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load packages\n",
    "from rustworkx import *\n",
    "from rustworkx.visualization import mpl_draw\n",
    "\n",
    "from qiskit import QuantumCircuit\n",
    "from qiskit.converters import circuit_to_dag\n",
    "\n",
    "import networkx as nx\n",
    "import rustworkx as rx\n",
    "import rustworkx.generators\n",
    "import numpy as np\n",
    "import time\n",
    "\n",
    "%run functions/functions_set_graph.ipynb # import graph generator\n",
    "%run functions/functions_precompilation.ipynb # import precompiling functions\n",
    "%run functions/functions_subgraph_matching.ipynb # import subgraph matching functions\n",
    "%run functions/functions_circuit_mapping.ipynb # import functions for circuit mapping\n",
    "%run functions/functions_test_circuits.ipynb # import the predefined circuits"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Benchmark Runtime of Subgraph Matching Algorithms"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Quantum Hardware Architecture: Grid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# set quantum circuit\n",
    "circuit_width = 5\n",
    "oracle = dj_oracle(circuit_width - 1)\n",
    "input_circ = deutsch_jozsa_algorithm(oracle, circuit_width - 1) # input circuit\n",
    "\n",
    "# precompilation, find an initial mapping of the circuit onto the hardware\n",
    "reduced_grid_graph = CouplingMap().from_grid(5, 5)\n",
    "circ = precompile(circuit=input_circ, cmap=reduced_grid_graph)\n",
    "graph_b = circuit_interaction_graph(circ) # pattern graph\n",
    "mpl_draw(graph_b, with_labels=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "input_circ.draw(output='mpl')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "circ.draw(output='mpl')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# benchmarking runtime for grid coupling graph\n",
    "\n",
    "# parameters\n",
    "graph_type = 'grid'\n",
    "size_target_graph_list = np.arange(10, 300, 20) # number of qubits in a row/column of the target graph\n",
    "\n",
    "grid_VF2_runtime_list = []\n",
    "grid_VF2pp_runtime_list = []\n",
    "grid_node_count = []\n",
    "grid_search_space_runtime_list = []\n",
    "\n",
    "for size_target_graph in size_target_graph_list:\n",
    "    # define the graph of the circuit and the hardware\n",
    "    graph_a, node_dict, node_dict_reverse = set_grid_graph(size_target_graph, size_target_graph) # target graph\n",
    "\n",
    "    # number of qubits\n",
    "    num_qubit_hardware = graph_a.num_nodes() # number of qubits in the hardware\n",
    "    grid_node_count.append(num_qubit_hardware)\n",
    "\n",
    "    # measure runtime of VF2 for matching these two graphs\n",
    "    start_time = time.time()\n",
    "    layouts = mapping_VF2(graph_a, graph_b, circ)\n",
    "    runtime = time.time() - start_time\n",
    "    print(f'Qubits in the hardware: {num_qubit_hardware}, qubits in the circuit: {circ.num_qubits}')\n",
    "    print(f'VF2 runtime: {runtime} seconds')\n",
    "    grid_VF2_runtime_list.append(runtime)\n",
    "\n",
    "    # measure runtime of VF2++ for matching these two graphs\n",
    "    start_time = time.time()\n",
    "    layouts = mapping_VF2pp(graph_a, graph_b, circ)\n",
    "    runtime = time.time() - start_time\n",
    "    print(f'VF2++ runtime: {runtime} seconds')\n",
    "    grid_VF2pp_runtime_list.append(runtime)\n",
    "\n",
    "    # measure runtime of the grid-specific subgraph matching algorithm for the same task as above\n",
    "    start_time = time.time()\n",
    "    center_generating_set = generating_set([size_target_graph, size_target_graph], graph_type, node_dict_reverse)\n",
    "    # layouts = symmetry_based_subgraph_matching(graph_a, graph_b, node_dict, node_dict_reverse, center_generating_set)\n",
    "    layouts = symmetry_based_subgraph_matching_optimized(graph_a, graph_b, node_dict, node_dict_reverse, center_generating_set, graph_type, [size_target_graph, size_target_graph])\n",
    "    runtime = time.time() - start_time\n",
    "    print(f'Symmetry-Based Subgraph Matching runtime: {runtime} seconds')\n",
    "    grid_search_space_runtime_list.append(runtime)\n",
    "    print('\\n')\n",
    "\n",
    "# save results\n",
    "np.save(f'data/subgraph_matching_{graph_type}.npy', [np.array(grid_node_count), np.array(grid_VF2_runtime_list), np.array(grid_VF2pp_runtime_list), np.array(grid_search_space_runtime_list)])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "\n",
    "# plotting parameters\n",
    "linewidth = 2\n",
    "markersize = 5\n",
    "marker = 'o'\n",
    "colors = ['orangered', 'royalblue', 'purple']\n",
    "labels = ['VF2', 'VF2++', 'SBSM (this work)']\n",
    "plt.rcParams.update({'font.size': 10}) # font size\n",
    "matplotlib.rc('font', family='Arial') # font style\n",
    "fig_width = 8.6 # width of figure in cm\n",
    "fig_height = 8 # height of figure in cm\n",
    "figsize = (fig_width/2.54, fig_height/2.54)\n",
    "dpi = 1200\n",
    "\n",
    "# plot runtime versus number of qubits\n",
    "x = grid_node_count\n",
    "y1 = grid_VF2_runtime_list\n",
    "y2 = grid_VF2pp_runtime_list\n",
    "y3 = grid_search_space_runtime_list\n",
    "\n",
    "plt.figure(figsize=figsize)\n",
    "plt.plot(x, y1, label=labels[0], linewidth=linewidth, marker=marker, markersize=markersize, color=colors[0])\n",
    "plt.plot(x, y2, label=labels[1], linewidth=linewidth, marker=marker, markersize=markersize, color=colors[1])\n",
    "plt.plot(x, y3, label=labels[2], linewidth=linewidth, marker=marker, markersize=markersize, color=colors[2])\n",
    "\n",
    "plt.title(f'search time for finding all isomorphisms')\n",
    "plt.xlabel('number of qubits in the hardware')\n",
    "plt.ylabel('runtime (seconds)')\n",
    "\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig(f'figures/subgraph_matching_runtime_{graph_type}_hardware.png', dpi=dpi)\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Qiskit_env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.3"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> source_code/benchmark_subgraph_matching_heavy_hex.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Benchmark of Symmetry-Based Subgraph Matching Algorithm\n",
    "---\n",
    "### Basic Information\n",
    "**Description:** This script benchmarks the runtime of a symmetry-based subgraph matching algorithm and compares its efficiency with common subgraph matching algorithms such as VF2 and VF2++. Particularly, we consider a target graph with a heavy-hex structure."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Load Packages and Define Basic Functions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load packages\n",
    "from rustworkx import *\n",
    "from rustworkx.visualization import mpl_draw\n",
    "\n",
    "from qiskit import QuantumCircuit\n",
    "from qiskit.converters import circuit_to_dag\n",
    "\n",
    "import networkx as nx\n",
    "import rustworkx as rx\n",
    "import rustworkx.generators\n",
    "import numpy as np\n",
    "import time\n",
    "\n",
    "%run functions/functions_set_graph.ipynb # import graph generator\n",
    "%run functions/functions_precompilation.ipynb # import precompiling functions\n",
    "%run functions/functions_subgraph_matching.ipynb # import subgraph matching functions\n",
    "%run functions/functions_circuit_mapping.ipynb # import functions for circuit mapping\n",
    "%run functions/functions_test_circuits.ipynb # import the predefined circuits"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Benchmark Runtime of Subgraph Matching Algorithms"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Quantum Hardware Architecture: Heavy-Hex"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# set quantum circuit\n",
    "circuit_width = 5\n",
    "oracle = dj_oracle(circuit_width - 1)\n",
    "input_circ = deutsch_jozsa_algorithm(oracle, circuit_width - 1) # input circuit\n",
    "\n",
    "# define a reduced hardware coupling map for precompilation\n",
    "reduced_coupling_graph, node_dict, node_dict_reverse = set_heavy_hex_graph(5, 5)\n",
    "directional_edge_list = list(reduced_coupling_graph.edge_list())\n",
    "bidirectional_edge_list = []\n",
    "for edge in directional_edge_list:\n",
    "    bidirectional_edge_list.append((edge[0], edge[1]))\n",
    "    bidirectional_edge_list.append((edge[1], edge[0]))\n",
    "reduced_coupling_map = CouplingMap(bidirectional_edge_list)\n",
    "# reduced_coupling_map.draw()\n",
    "\n",
    "# precompilation, find an initial mapping of the circuit onto the hardware\n",
    "circ = precompile(circuit=input_circ, cmap=reduced_coupling_map)\n",
    "graph_b = circuit_interaction_graph(circ)\n",
    "mpl_draw(graph_b, with_labels=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "input_circ.draw(output='mpl')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "circ.draw(output='mpl')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# benchmarking runtime for heavy-hex coupling graph\n",
    "\n",
    "# parameters\n",
    "graph_type = 'heavy_hex'\n",
    "size_target_graph_list = np.arange(10, 140, 10) # number of qubits in a row/column of the target graph\n",
    "\n",
    "heavy_hex_VF2_runtime_list = []\n",
    "heavy_hex_VF2pp_runtime_list = []\n",
    "heavy_hex_node_count = []\n",
    "heavy_hex_search_space_runtime_list = []\n",
    "\n",
    "for size_target_graph in size_target_graph_list:\n",
    "    # define the graph of the circuit and the hardware\n",
    "    graph_a, node_dict, node_dict_reverse = set_heavy_hex_graph(size_target_graph, size_target_graph)\n",
    "\n",
    "    # number of qubits\n",
    "    num_qubit_hardware = graph_a.num_nodes() # number of qubits in the hardware\n",
    "    heavy_hex_node_count.append(num_qubit_hardware)\n",
    "\n",
    "    # measure runtime of VF2 for matching these two graphs\n",
    "    start_time = time.time()\n",
    "    layouts = mapping_VF2(graph_a, graph_b, circ)\n",
    "    runtime = time.time() - start_time\n",
    "    print(f'Qubits in the hardware: {num_qubit_hardware}, qubits in the circuit: {circ.num_qubits}')\n",
    "    print(f'VF2 runtime: {runtime} seconds')\n",
    "    heavy_hex_VF2_runtime_list.append(runtime)\n",
    "\n",
    "    # measure runtime of VF2++ for matching these two graphs\n",
    "    start_time = time.time()\n",
    "    layouts = mapping_VF2pp(graph_a, graph_b, circ)\n",
    "    runtime = time.time() - start_time\n",
    "    print(f'VF2++ runtime: {runtime} seconds')\n",
    "    heavy_hex_VF2pp_runtime_list.append(runtime)\n",
    "\n",
    "    # measure runtime of the heavy-hex-specific subgraph matching algorithm for the same task as above\n",
    "    start_time = time.time()\n",
    "    center_generating_set = generating_set([size_target_graph, size_target_graph], graph_type, node_dict_reverse)\n",
    "    # layouts = symmetry_based_subgraph_matching(graph_a, graph_b, node_dict, node_dict_reverse, center_generating_set)\n",
    "    layouts = symmetry_based_subgraph_matching_optimized(graph_a, graph_b, node_dict, node_dict_reverse, center_generating_set, graph_type, [size_target_graph, size_target_graph])\n",
    "    runtime = time.time() - start_time\n",
    "    print(f'Symmetry-Based Subgraph Matching runtime: {runtime} seconds')\n",
    "    heavy_hex_search_space_runtime_list.append(runtime)\n",
    "    print('\\n')\n",
    "\n",
    "# save results\n",
    "np.save(f'data/subgraph_matching_{graph_type}.npy', [np.array(heavy_hex_node_count), np.array(heavy_hex_VF2_runtime_list), np.array(heavy_hex_VF2pp_runtime_list), np.array(heavy_hex_search_space_runtime_list)])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "\n",
    "# plotting parameters\n",
    "linewidth = 2\n",
    "markersize = 5\n",
    "marker = 'o'\n",
    "colors = ['orangered', 'royalblue', 'purple']\n",
    "labels = ['VF2', 'VF2++', 'SBSM (this work)']\n",
    "plt.rcParams.update({'font.size': 10}) # font size\n",
    "matplotlib.rc('font', family='Arial') # font style\n",
    "fig_width = 8.6 # width of figure in cm\n",
    "fig_height = 8 # height of figure in cm\n",
    "figsize = (fig_width/2.54, fig_height/2.54)\n",
    "dpi = 1200\n",
    "\n",
    "# plot runtime versus number of qubits\n",
    "x = heavy_hex_node_count\n",
    "y1 = heavy_hex_VF2_runtime_list\n",
    "y2 = heavy_hex_VF2pp_runtime_list\n",
    "y3 = heavy_hex_search_space_runtime_list\n",
    "\n",
    "plt.figure(figsize=figsize)\n",
    "plt.plot(x, y1, label=labels[0], linewidth=linewidth, marker=marker, markersize=markersize, color=colors[0])\n",
    "plt.plot(x, y2, label=labels[1], linewidth=linewidth, marker=marker, markersize=markersize, color=colors[1])\n",
    "plt.plot(x, y3, label=labels[2], linewidth=linewidth, marker=marker, markersize=markersize, color=colors[2])\n",
    "\n",
    "plt.title(f'search time for finding all isomorphisms')\n",
    "plt.xlabel('number of qubits in the hardware')\n",
    "plt.ylabel('runtime (seconds)')\n",
    "\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig(f'figures/subgraph_matching_runtime_{graph_type}_hardware.png', dpi=dpi)\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Qiskit_env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.3"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> source_code/benchmark_subgraph_matching_octagonal.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Benchmark of Symmetry-Based Subgraph Matching Algorithm\n",
    "---\n",
    "### Basic Information\n",
    "**Description:** This script benchmarks the runtime of a symmetry-based subgraph matching algorithm and compares its efficiency with common subgraph matching algorithms such as VF2 and VF2++. Particularly, we consider a target graph with an octagonal structure."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Load Packages and Define Basic Functions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load packages\n",
    "from rustworkx import *\n",
    "from rustworkx.visualization import mpl_draw\n",
    "\n",
    "from qiskit import QuantumCircuit\n",
    "from qiskit.converters import circuit_to_dag\n",
    "\n",
    "import networkx as nx\n",
    "import rustworkx as rx\n",
    "import rustworkx.generators\n",
    "import numpy as np\n",
    "import time\n",
    "\n",
    "%run functions/functions_set_graph.ipynb # import graph generator\n",
    "%run functions/functions_precompilation.ipynb # import precompiling functions\n",
    "%run functions/functions_subgraph_matching.ipynb # import subgraph matching functions\n",
    "%run functions/functions_circuit_mapping.ipynb # import functions for circuit mapping\n",
    "%run functions/functions_test_circuits.ipynb # import the predefined circuits"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Benchmark Runtime of Subgraph Matching Algorithms"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Quantum Hardware Architecture: Octagonal"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# set quantum circuit\n",
    "circuit_width = 5\n",
    "oracle = dj_oracle(circuit_width - 1)\n",
    "input_circ = deutsch_jozsa_algorithm(oracle, circuit_width - 1) # input circuit\n",
    "\n",
    "# define a reduced hardware coupling map for precompilation\n",
    "reduced_coupling_graph, node_dict, node_dict_reverse = set_octagonal_graph(5, 5)\n",
    "directional_edge_list = list(reduced_coupling_graph.edge_list())\n",
    "bidirectional_edge_list = []\n",
    "for edge in directional_edge_list:\n",
    "    bidirectional_edge_list.append((edge[0], edge[1]))\n",
    "    bidirectional_edge_list.append((edge[1], edge[0]))\n",
    "reduced_coupling_map = CouplingMap(bidirectional_edge_list)\n",
    "# reduced_coupling_map.draw()\n",
    "\n",
    "# precompilation, find an initial mapping of the circuit onto the hardware\n",
    "circ = precompile(circuit=input_circ, cmap=reduced_coupling_map)\n",
    "graph_b = circuit_interaction_graph(circ)\n",
    "mpl_draw(graph_b, with_labels=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "input_circ.draw(output='mpl')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "circ.draw(output='mpl')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# benchmarking runtime for octagonal coupling graph\n",
    "\n",
    "# parameters\n",
    "graph_type = 'octagonal'\n",
    "size_target_graph_list = np.arange(10, 110, 5) # number of qubits in a row/column of the target graph\n",
    "# size_target_graph_list = np.arange(20, 75, 5) # number of qubits in a row/column of the target graph\n",
    "\n",
    "octagonal_VF2_runtime_list = []\n",
    "octagonal_VF2pp_runtime_list = []\n",
    "octagonal_node_count = []\n",
    "octagonal_search_space_runtime_list = []\n",
    "\n",
    "for size_target_graph in size_target_graph_list:\n",
    "    # define the graph of the circuit and the hardware\n",
    "    graph_a, node_dict, node_dict_reverse = set_octagonal_graph(size_target_graph, size_target_graph)\n",
    "\n",
    "    # number of qubits\n",
    "    num_qubit_hardware = graph_a.num_nodes() # number of qubits in the hardware\n",
    "    octagonal_node_count.append(num_qubit_hardware)\n",
    "\n",
    "    # measure runtime of VF2 for matching these two graphs\n",
    "    start_time = time.time()\n",
    "    layouts = mapping_VF2(graph_a, graph_b, circ)\n",
    "    runtime = time.time() - start_time\n",
    "    print(f'Qubits in the hardware: {num_qubit_hardware}, qubits in the circuit: {circ.num_qubits}')\n",
    "    print(f'VF2 runtime: {runtime} seconds')\n",
    "    octagonal_VF2_runtime_list.append(runtime)\n",
    "\n",
    "    # measure runtime of VF2++ for matching these two graphs\n",
    "    start_time = time.time()\n",
    "    layouts = mapping_VF2pp(graph_a, graph_b, circ)\n",
    "    runtime = time.time() - start_time\n",
    "    print(f'VF2++ runtime: {runtime} seconds')\n",
    "    octagonal_VF2pp_runtime_list.append(runtime)\n",
    "\n",
    "    # measure runtime of the octagonal-specific subgraph matching algorithm for the same task as above\n",
    "    start_time = time.time()\n",
    "    center_generating_set = generating_set([size_target_graph, size_target_graph], graph_type, node_dict_reverse)\n",
    "    # layouts = symmetry_based_subgraph_matching(graph_a, graph_b, node_dict, node_dict_reverse, center_generating_set)\n",
    "    layouts = symmetry_based_subgraph_matching_optimized(graph_a, graph_b, node_dict, node_dict_reverse, center_generating_set, graph_type, [size_target_graph, size_target_graph])\n",
    "    runtime = time.time() - start_time\n",
    "    print(f'Symmetry-Based Subgraph Matching runtime: {runtime} seconds')\n",
    "    octagonal_search_space_runtime_list.append(runtime)\n",
    "    print('\\n')\n",
    "\n",
    "# save results\n",
    "np.save(f'data/subgraph_matching_{graph_type}.npy', [np.array(octagonal_node_count), np.array(octagonal_VF2_runtime_list), np.array(octagonal_VF2pp_runtime_list), np.array(octagonal_search_space_runtime_list)])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "\n",
    "# plotting parameters\n",
    "linewidth = 2\n",
    "markersize = 5\n",
    "marker = 'o'\n",
    "colors = ['orangered', 'royalblue', 'purple']\n",
    "labels = ['VF2', 'VF2++', 'SBSM (this work)']\n",
    "plt.rcParams.update({'font.size': 10}) # font size\n",
    "matplotlib.rc('font', family='Arial') # font style\n",
    "fig_width = 8.6 # width of figure in cm\n",
    "fig_height = 8 # height of figure in cm\n",
    "figsize = (fig_width/2.54, fig_height/2.54)\n",
    "dpi = 1200\n",
    "\n",
    "# plot runtime versus number of qubits\n",
    "x = octagonal_node_count\n",
    "y1 = octagonal_VF2_runtime_list\n",
    "y2 = octagonal_VF2pp_runtime_list\n",
    "y3 = octagonal_search_space_runtime_list\n",
    "\n",
    "plt.figure(figsize=figsize)\n",
    "plt.plot(x, y1, label=labels[0], linewidth=linewidth, marker=marker, markersize=markersize, color=colors[0])\n",
    "plt.plot(x, y2, label=labels[1], linewidth=linewidth, marker=marker, markersize=markersize, color=colors[1])\n",
    "plt.plot(x, y3, label=labels[2], linewidth=linewidth, marker=marker, markersize=markersize, color=colors[2])\n",
    "\n",
    "plt.title(f'search time for finding all isomorphisms')\n",
    "plt.xlabel('number of qubits in the hardware')\n",
    "plt.ylabel('runtime (seconds)')\n",
    "\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig(f'figures/subgraph_matching_runtime_{graph_type}_hardware.png', dpi=dpi)\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Qiskit_env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.3"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> source_code/functions/functions_circuit_mapping.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Circuit Mapping Algorithms\n",
    "---\n",
    "### Basic Information\n",
    "**Description:** This script defines the data structure of quantum hardware and a circuit mapping scoring function.\\\n",
    "**Note:** This circuit mapping scoring process is based on the [circuit fidelity estimation function](https://github.com/Qiskit-Partners/mapomatic/blob/main/mapomatic/layouts.py) of `MAPOMATIC`."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Define a normal distribution of gate error rates in quantum hardware"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 312,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "# Note: the coupler length is assumed to be 1 for all chip topology\n",
    "def retrieve_node_coordinates(node_index, node_dict, graph_type):\n",
    "    # construct a mapping from node index to coordinates\n",
    "    # node_index: node index\n",
    "    # node_dict: a dictionary that maps node index to coordinates\n",
    "    # graph_type: 'grid', 'octagonal', or 'heavy-hex'\n",
    "\n",
    "    # initialization\n",
    "    node_coordinates = [0, 0]\n",
    "\n",
    "    if graph_type == 'grid':\n",
    "        node_pos = node_dict[node_index]\n",
    "        node_coordinates = [node_pos[0], node_pos[1]]\n",
    "\n",
    "    elif graph_type == 'octagonal':\n",
    "        node_pos = node_dict[node_index][0:2]\n",
    "        node_type = node_dict[node_index][2]\n",
    "        # x-coordinate offset for different node types\n",
    "        node_pos_x = [1/2, 1/2+1/np.sqrt(2), 1/2+1/np.sqrt(2), 1/2, -1/2, -1/2-1/np.sqrt(2), -1/2-1/np.sqrt(2), -1/2]\n",
    "        # y-coordinate offset for different node types\n",
    "        node_pos_y = [-1/2-1/np.sqrt(2), -1/2, 1/2, 1/2+1/np.sqrt(2), 1/2+1/np.sqrt(2), 1/2, -1/2, -1/2-1/np.sqrt(2)]\n",
    "        node_coordinates = [node_pos[0] * (2 + np.sqrt(2)) + node_pos_x[node_type], node_pos[1] * (2 + np.sqrt(2)) + node_pos_y[node_type]]\n",
    "    \n",
    "    elif graph_type == 'heavy_hex':\n",
    "        node_pos = node_dict[node_index][0:2]\n",
    "        node_type = node_dict[node_index][2]\n",
    "        # x-coordinate offset for different node types\n",
    "        node_pos_x = [0, 1, 2, 3, 0]\n",
    "        # y-coordinate offset for different node types\n",
    "        node_pos_y = [0, 0, 0, 0, 1]\n",
    "        node_coordinates = [(node_pos[0] + 1/2 * node_pos[1]) * 4 + node_pos_x[node_type], node_pos[1] * 2 + node_pos_y[node_type]]\n",
    "\n",
    "    else:\n",
    "        raise ValueError(\"Unsupported graph type.\")\n",
    "\n",
    "    return node_coordinates\n",
    "\n",
    "def retrieve_multiple_node_coordinates(node_indices, node_dict, graph_type):\n",
    "    # construct a mapping from node index to coordinates\n",
    "    # node_indices: list of node indices\n",
    "    # node_dict: a dictionary that maps node index to coordinates\n",
    "    # graph_type: 'grid', 'octagonal', or 'heavy-hex'\n",
    "\n",
    "    # retrieve position labels of nodes\n",
    "    all_node_pos = np.array(list(node_dict.values()))\n",
    "    array_node_pos = all_node_pos[np.array(node_indices)]\n",
    "\n",
    "    if graph_type == 'grid':\n",
    "        node_coordinates = array_node_pos[:, 0:2]\n",
    "\n",
    "    elif graph_type == 'octagonal':\n",
    "        node_pos = array_node_pos[:, 0:2]\n",
    "        node_type = array_node_pos[:, 2]\n",
    "        # x-coordinate offset for different node types\n",
    "        node_pos_x = np.array([1/2, 1/2+1/np.sqrt(2), 1/2+1/np.sqrt(2), 1/2, -1/2, -1/2-1/np.sqrt(2), -1/2-1/np.sqrt(2), -1/2])\n",
    "        # y-coordinate offset for different node types\n",
    "        node_pos_y = np.array([-1/2-1/np.sqrt(2), -1/2, 1/2, 1/2+1/np.sqrt(2), 1/2+1/np.sqrt(2), 1/2, -1/2, -1/2-1/np.sqrt(2)])\n",
    "        node_coordinates = node_pos * (2 + np.sqrt(2))\n",
    "        node_coordinates[:, 0] += node_pos_x[node_type]\n",
    "        node_coordinates[:, 1] += node_pos_y[node_type]\n",
    "    \n",
    "    elif graph_type == 'heavy_hex':\n",
    "        node_pos = array_node_pos[:, 0:2]\n",
    "        node_type = array_node_pos[:, 2]\n",
    "        # x-coordinate offset for different node types\n",
    "        node_pos_x = np.array([0, 1, 2, 3, 0])\n",
    "        # y-coordinate offset for different node types\n",
    "        node_pos_y = np.array([0, 0, 0, 0, 1])\n",
    "        # node_coordinates = [(node_pos[0] + 1/2 * node_pos[1]) * 4 + node_pos_x[node_type], node_pos[1] * 2 + node_pos_y[node_type]]\n",
    "        node_coordinates = np.zeros([len(node_type), 2]) # initialization\n",
    "        node_coordinates[:, 0] += node_pos[:, 0] * 4 + node_pos[:, 1] * 2 + node_pos_x[node_type]\n",
    "        node_coordinates[:, 1] += node_pos[:, 1] * 2 + node_pos_y[node_type]\n",
    "\n",
    "    else:\n",
    "        raise ValueError(\"Unsupported graph type.\")\n",
    "\n",
    "    return node_coordinates"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 156,
   "metadata": {},
   "outputs": [],
   "source": [
    "def center_node_coordinates(graph_size, graph_type):\n",
    "    # determine the position of the center of a graph with a specified size\n",
    "    # graph_type: 'grid' or 'octagonal' or 'heavy_hex'\n",
    "    # graph_size: [graph_width, graph_height]\n",
    "\n",
    "    width = graph_size[0] # width of the graph\n",
    "    height = graph_size[1] # height of the graph\n",
    "    # initialization\n",
    "    node_coordinates = [0, 0]\n",
    "\n",
    "    if graph_type == 'grid':\n",
    "        # position of the node in the center of the grid graph\n",
    "        center_node_coordinates = [(width - 1) / 2, (height - 1) / 2]\n",
    "\n",
    "    if graph_type == 'octagonal':\n",
    "        # position of the node in the center of the octagonal graph\n",
    "        center_node_coordinates = [(width - 1) / 2 * (2 + np.sqrt(2)), (height - 1) / 2 * (2 + np.sqrt(2))]\n",
    "\n",
    "    if graph_type == 'heavy_hex':\n",
    "        # position of the node in the center of the heavy-hex graph\n",
    "        row_width = 4 * width + 3\n",
    "        center_node_coordinates = [(row_width - 1) / 2, height]\n",
    "\n",
    "    return center_node_coordinates"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 157,
   "metadata": {},
   "outputs": [],
   "source": [
    "def normal_distribution_over_graph(node_index, node_dict, graph_type, graph_size, sigma, amplitude, offset):\n",
    "    # calculate the value of a normal distribution, centered at the graph center, at the position of a qubit\n",
    "    # node_index: node index\n",
    "    # node_dict: a dictionary that maps node index to coordinates\n",
    "    # graph_type: 'grid' or 'octagonal' or 'heavy_hex'\n",
    "    # graph_size: [graph_width, graph_height]\n",
    "    # sigma: standard deviation of the normal distribution\n",
    "    # amplitude: coefficient of the normal distribution\n",
    "    # offset: offset of the normal distribution\n",
    "\n",
    "    pos_node = np.array(retrieve_node_coordinates(node_index, node_dict, graph_type))\n",
    "    pos_center_node = np.array(center_node_coordinates(graph_size, graph_type))\n",
    "    value = offset + amplitude * np.exp(-1/2 * (np.linalg.norm(pos_node-pos_center_node)**2) / (sigma**2))\n",
    "\n",
    "    return value\n",
    "\n",
    "def normal_distribution_over_graph_multiple_nodes(node_indices, node_dict, graph_type, graph_size, sigma, amplitude, offset):\n",
    "    # calculate the value of a normal distribution, centered at the graph center, at the position of a qubit\n",
    "    # node_indices: list of node indices\n",
    "    # node_dict: a dictionary that maps node index to coordinates\n",
    "    # graph_type: 'grid' or 'octagonal' or 'heavy_hex'\n",
    "    # graph_size: [graph_width, graph_height]\n",
    "    # sigma: standard deviation of the normal distribution\n",
    "    # amplitude: coefficient of the normal distribution\n",
    "    # offset: offset of the normal distribution\n",
    "\n",
    "    pos_node = retrieve_multiple_node_coordinates(node_indices, node_dict, graph_type)\n",
    "    pos_center_node = np.array(center_node_coordinates(graph_size, graph_type))\n",
    "    value = offset + amplitude * np.exp(-1/2 * (np.linalg.norm(pos_node-pos_center_node, axis=(1))**2) / (sigma**2))\n",
    "\n",
    "    return value"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Define quantum backend"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 159,
   "metadata": {},
   "outputs": [],
   "source": [
    "import rustworkx as rx\n",
    "# import numpy as np\n",
    "\n",
    "class QuantumBackend:\n",
    "    def __init__(self, num_qubits):\n",
    "        self.num_qubits = num_qubits\n",
    "        self.coupling_graph = None\n",
    "        self.edge_list = None\n",
    "        self.gate_types = {'rx': 1, 'ry': 1, 'cx': 2}\n",
    "        self.gate_errors = {}\n",
    "        self.readout_errors = np.zeros(self.num_qubits)\n",
    "\n",
    "    def set_topology(self, coupling_graph):\n",
    "        \"\"\"Define qubit connectivity.\"\"\"\n",
    "        # if graph_type == 'grid':\n",
    "        #     if size[0] * size[1] != self.num_qubits:\n",
    "        #         raise ValueError(\"The provided grid size does not match the number of qubits.\")\n",
    "            \n",
    "        #     self.coupling_graph = rx.generators.grid_graph(size[0], size[1]) # set a grid-type coupling graph\n",
    "        #     self.edge_list = set(rx.generators.grid_graph(size[0], size[1]).edge_list())\n",
    "        # else:\n",
    "        #     raise ValueError(\"The specified graph type if not supported.\")\n",
    "\n",
    "        self.coupling_graph = coupling_graph\n",
    "        self.num_qubits = coupling_graph.num_nodes()\n",
    "        self.edge_list = set(coupling_graph.edge_list())\n",
    "\n",
    "    def set_gate_types(self, gate_types):\n",
    "        \"\"\"Define the supported native gates.\"\"\"\n",
    "        self.gate_types = gate_types\n",
    "\n",
    "    def set_gate_error(self, gate_name, qubit_indices, error_rate, reverse_flag=True):\n",
    "        \"\"\"Set error rate for a specific gate.\"\"\"\n",
    "        if gate_name not in self.gate_types:\n",
    "            raise ValueError(\"The provided gate is not in the list of supported gate types.\")\n",
    "\n",
    "        if isinstance(qubit_indices, int):\n",
    "            qubit_indices = [qubit_indices]\n",
    "\n",
    "        # set error rate for single-qubit gate\n",
    "        if len(qubit_indices) == 1:\n",
    "            gate = gate_name + '_' + str(qubit_indices[0])\n",
    "            self.gate_errors[gate] = error_rate\n",
    "\n",
    "        # set error rate for two-qubit gate\n",
    "        if len(qubit_indices) == 2:\n",
    "            if tuple(qubit_indices) not in self.edge_list:\n",
    "                raise ValueError(\"The provided qubits do not support a two-qubit gate.\")\n",
    "            gate = gate_name + '_' + str(qubit_indices[0]) + '_' + str(qubit_indices[1])\n",
    "            self.gate_errors[gate] = error_rate\n",
    "            if reverse_flag == True:\n",
    "                gate = gate_name + '_' + str(qubit_indices[1]) + '_' + str(qubit_indices[0])\n",
    "                self.gate_errors[gate] = error_rate\n",
    "\n",
    "    def set_readout_error(self, qubit_index, error_rate):\n",
    "        \"\"\"Set error rate for a specific measurement.\"\"\"\n",
    "        self.readout_errors[qubit_index] = error_rate  # Replace 1.0 with the actual error probability\n",
    "\n",
    "    def set_multiple_gate_error(self, gate_type, distribution='gaussian', seed=42, **kwargs):\n",
    "        \"\"\"Set error rates for all quantum gates of the same type, following a given distribution.\"\"\"\n",
    "        \n",
    "        np.random.seed(seed)\n",
    "        \n",
    "        if distribution == 'gaussian':\n",
    "            # the distribution of gate error rates satisfies a normal distribution\n",
    "            gate_type = [gate_type, self.gate_types[gate_type]]\n",
    "            if gate_type[1] == 1: # for single-qubit gate\n",
    "                # error rates sampled from a gaussian distribution\n",
    "                error_rates = abs(np.random.normal(kwargs['mean'], kwargs['std_dev'], self.num_qubits))\n",
    "                for qubit_index in range(self.num_qubits):\n",
    "                    self.set_gate_error(gate_name=gate_type[0], qubit_indices=qubit_index, error_rate=error_rates[qubit_index])\n",
    "            if gate_type[1] == 2: # for two-qubit gate\n",
    "                # error rates sampled from a gaussian distribution\n",
    "                error_rates = abs(np.random.normal(kwargs['mean'], kwargs['std_dev'], len(self.edge_list)))\n",
    "                edge_index = 0\n",
    "                for edge in self.edge_list:\n",
    "                    self.set_gate_error(gate_name=gate_type[0], qubit_indices=list(edge), error_rate=error_rates[edge_index])\n",
    "                    edge_index = edge_index + 1\n",
    "\n",
    "        if distribution == 'log_gaussian':\n",
    "            # the log function of the gate error rate distribution satisfies a normal distribution\n",
    "            gate_type = [gate_type, self.gate_types[gate_type]]\n",
    "            if gate_type[1] == 1: # for single-qubit gate\n",
    "                # log error rates sampled from a gaussian distribution\n",
    "                log_error_rates = np.random.normal(kwargs['mean'], kwargs['std_dev'], self.num_qubits)\n",
    "                error_rates = 10 ** log_error_rates\n",
    "                for qubit_index in range(self.num_qubits):\n",
    "                    self.set_gate_error(gate_name=gate_type[0], qubit_indices=qubit_index, error_rate=error_rates[qubit_index])\n",
    "            if gate_type[1] == 2: # for two-qubit gate\n",
    "                # log error rates sampled from a gaussian distribution\n",
    "                log_error_rates = np.random.normal(kwargs['mean'], kwargs['std_dev'], len(self.edge_list))\n",
    "                error_rates = 10 ** log_error_rates\n",
    "                edge_index = 0\n",
    "                for edge in self.edge_list:\n",
    "                    self.set_gate_error(gate_name=gate_type[0], qubit_indices=list(edge), error_rate=error_rates[edge_index])\n",
    "                    edge_index = edge_index + 1\n",
    "\n",
    "        if distribution == 'normal':\n",
    "            # the spatial distribution of gate error rates follows a normal distribution\n",
    "            gate_type = [gate_type, self.gate_types[gate_type]]\n",
    "            if gate_type[1] == 1: # for single-qubit gate\n",
    "                for qubit_index in range(self.num_qubits):\n",
    "                    error_rate = normal_distribution_over_graph(qubit_index, kwargs['node_dict'], kwargs['graph_type'], kwargs['graph_size'], kwargs['sigma'], kwargs['amplitude'], kwargs['offset'])\n",
    "                    self.set_gate_error(gate_name=gate_type[0], qubit_indices=qubit_index, error_rate=error_rate)\n",
    "            if gate_type[1] == 2: # for two-qubit gate\n",
    "                for edge in self.edge_list:\n",
    "                    error_rate_1 = normal_distribution_over_graph(edge[0], kwargs['node_dict'], kwargs['graph_type'], kwargs['graph_size'], kwargs['sigma'], kwargs['amplitude'], kwargs['offset'])\n",
    "                    error_rate_2 = normal_distribution_over_graph(edge[1], kwargs['node_dict'], kwargs['graph_type'], kwargs['graph_size'], kwargs['sigma'], kwargs['amplitude'], kwargs['offset'])\n",
    "                    self.set_gate_error(gate_name=gate_type[0], qubit_indices=[edge[0], edge[1]], error_rate=(error_rate_1+error_rate_2)/2)\n",
    "        \n",
    "    def set_multiple_readout_error(self, distribution='gaussian', seed=42, **kwargs):\n",
    "        \"\"\"Set error rates for all readout, following a given distribution.\"\"\"\n",
    "        \n",
    "        np.random.seed(seed)\n",
    "\n",
    "        if distribution == 'gaussian':\n",
    "            # error rates sampled from a gaussian distribution\n",
    "            error_rates = abs(np.random.normal(kwargs['mean'], kwargs['std_dev'], self.num_qubits))\n",
    "            for qubit in range(self.num_qubits):\n",
    "                self.set_readout_error(qubit_index=qubit, error_rate=error_rates[qubit])\n",
    "\n",
    "        if distribution == 'log_gaussian':\n",
    "            # log error rates sampled from a gaussian distribution\n",
    "            log_error_rates = np.random.normal(kwargs['mean'], kwargs['std_dev'], self.num_qubits)\n",
    "            error_rates = 10 ** log_error_rates\n",
    "            for qubit in range(self.num_qubits):\n",
    "                self.set_readout_error(qubit_index=qubit, error_rate=error_rates[qubit])\n",
    "\n",
    "        if distribution == 'normal': \n",
    "            # the spatial distribution of readout error rates follows a normal distribution\n",
    "            for qubit in range(self.num_qubits):\n",
    "                error_rate = normal_distribution_over_graph(qubit, kwargs['node_dict'], kwargs['graph_type'], kwargs['graph_size'], kwargs['sigma'], kwargs['amplitude'], kwargs['offset'])\n",
    "                self.set_readout_error(qubit_index=qubit, error_rate=error_rate)\n",
    "\n",
    "    def gate_error(self, gate_name, qubit_indices):\n",
    "        \"\"\"Retrieve the gate error for a specific gate and qubit index.\"\"\"\n",
    "        if isinstance(qubit_indices, int):\n",
    "            qubit_indices = [qubit_indices]\n",
    "\n",
    "        if isinstance(qubit_indices, np.int64):\n",
    "            qubit_indices = [int(qubit_indices)]\n",
    "\n",
    "        # define the key for a gate acting on specific qubits\n",
    "        if len(qubit_indices) == 1:\n",
    "            gate = gate_name + '_' + str(qubit_indices[0])\n",
    "\n",
    "        if len(qubit_indices) == 2:\n",
    "            gate = gate_name + '_' + str(qubit_indices[0]) + '_' + str(qubit_indices[1])\n",
    "        \n",
    "        return self.gate_errors[gate]\n",
    "\n",
    "    def readout_error(self, qubit_index):\n",
    "        \"\"\"Retrieve the readout error for a specific qubit index.\"\"\"\n",
    "        return self.readout_errors[qubit_index]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Define quantum backend (support vectorization)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 173,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.sparse import csr_matrix\n",
    "\n",
    "class QuantumBackendFast:\n",
    "    \"\"\"\n",
    "    difference from the last quantum backend data structure: use 1D array to store the error rates of single-qubit gates, \n",
    "    sparse matrix to store the error rates of two-qubit gates, \n",
    "    batch lookup to efficiently retrieve the elements, \n",
    "    numpy array multiplication to improve the efficiency of calculating error rates.\n",
    "    \"\"\"\n",
    "    def __init__(self, num_qubits):\n",
    "        self.num_qubits = num_qubits\n",
    "        self.coupling_graph = None\n",
    "        self.edge_list = None\n",
    "        self.gate_types = {'rx': 1, 'ry': 1, 'cx': 2}\n",
    "        # save error rates of single-qubit gates as one-dimensional NumPy array, save those of two-qubit gates as SciPy sparse matrix\n",
    "        self.gate_errors = {'rx': np.zeros(num_qubits), 'ry': np.zeros(num_qubits), 'cx': csr_matrix(([0], ([0], [0])), shape=(num_qubits, num_qubits))}\n",
    "        self.readout_errors = np.zeros(num_qubits)\n",
    "\n",
    "    def set_topology(self, coupling_graph):\n",
    "        \"\"\"Define qubit connectivity.\"\"\"\n",
    "        # if graph_type == 'grid':\n",
    "        #     if size[0] * size[1] != self.num_qubits:\n",
    "        #         raise ValueError(\"The provided grid size does not match the number of qubits.\")\n",
    "            \n",
    "        #     self.coupling_graph = rx.generators.grid_graph(size[0], size[1]) # set a grid-type coupling graph\n",
    "        #     self.edge_list = set(rx.generators.grid_graph(size[0], size[1]).edge_list())\n",
    "        # else:\n",
    "        #     raise ValueError(\"The specified graph type if not supported.\")\n",
    "\n",
    "        self.coupling_graph = coupling_graph\n",
    "        self.num_qubits = coupling_graph.num_nodes()\n",
    "        self.edge_list = set(coupling_graph.edge_list())\n",
    "\n",
    "    def set_gate_types(self, gate_types):\n",
    "        \"\"\"Define the supported native gates.\"\"\"\n",
    "        self.gate_types = gate_types\n",
    "        self.gate_errors = {}\n",
    "        for gate_type in gate_types:\n",
    "            if gate_types[gate_type] == 1:\n",
    "                self.gate_errors[gate_type] = np.zeros(self.num_qubits)\n",
    "            if gate_types[gate_type] == 2:\n",
    "                self.gate_errors[gate_type] = csr_matrix(([0], ([0], [0])), shape=(self.num_qubits, self.num_qubits))\n",
    "\n",
    "    def set_gate_error(self, gate_name, qubit_indices, error_rate, reverse_flag=True):\n",
    "        \"\"\"Set error rate for a specific gate.\"\"\"\n",
    "        if gate_name not in self.gate_types:\n",
    "            raise ValueError(\"The provided gate is not in the list of supported gate types.\")\n",
    "\n",
    "        if isinstance(qubit_indices, int):\n",
    "            qubit_indices = [qubit_indices]\n",
    "\n",
    "        # set error rate for single-qubit gate\n",
    "        if len(qubit_indices) == 1:\n",
    "            gate_errors = np.array(self.gate_errors[gate_name])\n",
    "            gate_errors[qubit_indices[0]] = error_rate\n",
    "            self.gate_errors[gate_name] = gate_errors\n",
    "\n",
    "        # set error rate for two-qubit gate\n",
    "        if len(qubit_indices) == 2:\n",
    "            if tuple(qubit_indices) not in self.edge_list:\n",
    "                raise ValueError(\"The provided qubits are not connected, two-qubit gate cannot be performed.\")\n",
    "            \n",
    "            gate_errors = csr_matrix(self.gate_errors[gate_name])\n",
    "            gate_errors[qubit_indices[0], qubit_indices[1]] = error_rate\n",
    "            if reverse_flag == True:\n",
    "                gate_errors[qubit_indices[1], qubit_indices[0]] = error_rate\n",
    "            self.gate_errors[gate_name] = gate_errors\n",
    "\n",
    "    def set_readout_error(self, qubit_index, error_rate):\n",
    "        \"\"\"Set error rate for a specific measurement.\"\"\"\n",
    "        self.readout_errors[qubit_index] = error_rate  # Replace 1.0 with actual error rate of readout\n",
    "\n",
    "    def set_multiple_gate_error(self, gate_type, distribution='gaussian', seed=42, reverse_flag=True, **kwargs):\n",
    "        \"\"\"Set error rates for all quantum gates of the same type, following a given distribution.\"\"\"\n",
    "        \n",
    "        np.random.seed(seed)\n",
    "        \n",
    "        if distribution == 'gaussian':\n",
    "            gate_size = self.gate_types[gate_type]\n",
    "            if gate_size == 1: # for single-qubit gate\n",
    "                # error rates sampled from a gaussian distribution\n",
    "                error_rates = abs(np.random.normal(kwargs['mean'], kwargs['std_dev'], self.num_qubits))\n",
    "                self.gate_errors[gate_type] = np.array(error_rates)\n",
    "            if gate_size == 2: # for two-qubit gate\n",
    "                # error rates sampled from a gaussian distribution\n",
    "                if reverse_flag == False:\n",
    "                    error_rates = abs(np.random.normal(kwargs['mean'], kwargs['std_dev'], len(self.edge_list)))\n",
    "                    edge_list = np.transpose(np.array(list(self.edge_list)))\n",
    "                    gate_errors = csr_matrix((error_rates, (edge_list[0], edge_list[1])), shape=(self.num_qubits, self.num_qubits))\n",
    "                    self.gate_errors[gate_type] = gate_errors\n",
    "                if reverse_flag == True:\n",
    "                    error_rates = abs(np.random.normal(kwargs['mean'], kwargs['std_dev'], len(self.edge_list)))\n",
    "                    edge_list = np.transpose(np.array(list(self.edge_list)))\n",
    "                    gate_errors = csr_matrix((error_rates, (edge_list[0], edge_list[1])), shape=(self.num_qubits, self.num_qubits))\n",
    "                    gate_errors[edge_list[1], edge_list[0]] = error_rates\n",
    "                    self.gate_errors[gate_type] = gate_errors\n",
    "\n",
    "        if distribution == 'log_gaussian':\n",
    "            gate_size = self.gate_types[gate_type]\n",
    "            if gate_size == 1: # for single-qubit gate\n",
    "                # log error rates sampled from a gaussian distribution\n",
    "                log_error_rates = np.random.normal(kwargs['mean'], kwargs['std_dev'], self.num_qubits)\n",
    "                error_rates = 10 ** log_error_rates\n",
    "                self.gate_errors[gate_type] = np.array(error_rates)\n",
    "            if gate_size == 2: # for two-qubit gate\n",
    "                # log error rates sampled from a gaussian distribution\n",
    "                if reverse_flag == False:\n",
    "                    log_error_rates = np.random.normal(kwargs['mean'], kwargs['std_dev'], len(self.edge_list))\n",
    "                    error_rates = 10 ** log_error_rates\n",
    "                    edge_list = np.transpose(np.array(list(self.edge_list)))\n",
    "                    gate_errors = csr_matrix((error_rates, (edge_list[0], edge_list[1])), shape=(self.num_qubits, self.num_qubits))\n",
    "                    self.gate_errors[gate_type] = gate_errors\n",
    "                if reverse_flag == True:\n",
    "                    log_error_rates = np.random.normal(kwargs['mean'], kwargs['std_dev'], len(self.edge_list))\n",
    "                    error_rates = 10 ** log_error_rates\n",
    "                    edge_list = np.transpose(np.array(list(self.edge_list)))\n",
    "                    gate_errors = csr_matrix((error_rates, (edge_list[0], edge_list[1])), shape=(self.num_qubits, self.num_qubits))\n",
    "                    gate_errors[edge_list[1], edge_list[0]] = error_rates\n",
    "                    self.gate_errors[gate_type] = gate_errors\n",
    "        \n",
    "        if distribution == 'normal':\n",
    "            # the spatial distribution of gate error rates follows a normal distribution\n",
    "            gate_size = self.gate_types[gate_type]\n",
    "            if gate_size == 1: # for single-qubit gate\n",
    "                qubit_indices = list(range(self.num_qubits))\n",
    "                error_rates = normal_distribution_over_graph_multiple_nodes(qubit_indices, kwargs['node_dict'], kwargs['graph_type'], kwargs['graph_size'], kwargs['sigma'], kwargs['amplitude'], kwargs['offset'])\n",
    "                self.gate_errors[gate_type] = error_rates\n",
    "            if gate_size == 2: # for two-qubit gate\n",
    "                node_indices = np.array(list(backend.edge_list))\n",
    "                error_rates_1 = normal_distribution_over_graph_multiple_nodes(node_indices[:, 0], kwargs['node_dict'], kwargs['graph_type'], kwargs['graph_size'], kwargs['sigma'], kwargs['amplitude'], kwargs['offset'])\n",
    "                error_rates_2 = normal_distribution_over_graph_multiple_nodes(node_indices[:, 1], kwargs['node_dict'], kwargs['graph_type'], kwargs['graph_size'], kwargs['sigma'], kwargs['amplitude'], kwargs['offset'])\n",
    "                gate_errors = csr_matrix(((error_rates_1+error_rates_2)/2, (node_indices[:, 0], node_indices[:, 1])), shape=(self.num_qubits, self.num_qubits))\n",
    "                if reverse_flag == True:\n",
    "                    gate_errors[node_indices[:, 1], node_indices[:, 0]] = (error_rates_1 + error_rates_2) / 2\n",
    "                self.gate_errors[gate_type] = gate_errors\n",
    "            \n",
    "    def set_multiple_readout_error(self, distribution='gaussian', seed=42, **kwargs):\n",
    "        \"\"\"Set error rates for all readout, following a given distribution.\"\"\"\n",
    "        \n",
    "        np.random.seed(seed)\n",
    "\n",
    "        if distribution == 'gaussian':\n",
    "            error_rates = abs(np.random.normal(kwargs['mean'], kwargs['std_dev'], self.num_qubits))\n",
    "            self.readout_errors = error_rates\n",
    "        if distribution == 'log_gaussian':\n",
    "            log_error_rates = np.random.normal(kwargs['mean'], kwargs['std_dev'], self.num_qubits)\n",
    "            error_rates = 10 ** log_error_rates\n",
    "            self.readout_errors = error_rates\n",
    "        if distribution == 'normal': # the spatial distribution of readout error rates follows a normal distribution\n",
    "            qubit_indices = list(range(self.num_qubits))\n",
    "            error_rates = normal_distribution_over_graph_multiple_nodes(qubit_indices, kwargs['node_dict'], kwargs['graph_type'], kwargs['graph_size'], kwargs['sigma'], kwargs['amplitude'], kwargs['offset'])\n",
    "            self.readout_errors = error_rates\n",
    "\n",
    "    def gate_error(self, gate_name, qubit_indices):\n",
    "        \"\"\"Retrieve the gate error for a specific gate and qubit index.\"\"\"\n",
    "        if isinstance(qubit_indices, int):\n",
    "            qubit_indices = [qubit_indices]\n",
    "\n",
    "        if isinstance(qubit_indices, np.int64):\n",
    "            qubit_indices = [int(qubit_indices)]\n",
    "\n",
    "        # define the key for a gate acting on specific qubits\n",
    "        if len(qubit_indices) == 1:\n",
    "            gate_errors = self.gate_errors[gate_name]\n",
    "            gate_error = gate_errors[qubit_indices]\n",
    "\n",
    "        if len(qubit_indices) == 2:\n",
    "            gate_errors = self.gate_errors[gate_name]\n",
    "            gate_error = gate_errors[qubit_indices[0], qubit_indices[1]]\n",
    "        \n",
    "        return gate_error\n",
    "\n",
    "    def readout_error(self, qubit_index):\n",
    "        \"\"\"Retrieve the readout error for a specific qubit index.\"\"\"\n",
    "        return self.readout_errors[qubit_index]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Define cost function/circuit mapping scoring function"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 162,
   "metadata": {},
   "outputs": [],
   "source": [
    "def default_cost(circ, layouts, backend):\n",
    "    \"\"\"The default cost function of MAPOMATIC that returns the\n",
    "    error rates across all the layouts for the given circuit\n",
    "\n",
    "    Parameters:\n",
    "        circ (QuantumCircuit): circuit of interest\n",
    "        layouts (list of lists): List of specified layouts\n",
    "        backend (QuantumQBackend): A quantum backend instance\n",
    "\n",
    "    Returns:\n",
    "        list: Tuples of layout and error\n",
    "    \"\"\"\n",
    "    out = []\n",
    "    # Make a single layout nested\n",
    "    for layout in layouts:\n",
    "        error = 0\n",
    "        fid = 1\n",
    "        for item in circ._data:\n",
    "            if item[0].num_qubits == 2:\n",
    "                q0 = circ.find_bit(item[1][0]).index # check this part\n",
    "                q1 = circ.find_bit(item[1][1]).index\n",
    "                fid *= (1-backend.gate_error(item[0].name, [layout[q0],\n",
    "                                           layout[q1]]))\n",
    "\n",
    "            elif item[0].name in ['h', 'x', 'u3']:\n",
    "                q0 = circ.find_bit(item[1][0]).index\n",
    "                fid *= 1-backend.gate_error(item[0].name, layout[q0])\n",
    "\n",
    "            elif item[0].name in ['measure', 'reset']:\n",
    "                q0 = circ.find_bit(item[1][0]).index\n",
    "                fid *= 1-backend.readout_error(layout[q0])\n",
    "\n",
    "        error = 1-fid\n",
    "        out.append((layout, float(error)))\n",
    "    return out"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 163,
   "metadata": {},
   "outputs": [],
   "source": [
    "def default_cost_fast(circ, layouts, backend):\n",
    "    \"\"\"This function implements a fast calculation of the default cost function\n",
    "\n",
    "    Parameters:\n",
    "        circ (QuantumCircuit): circuit of interest\n",
    "        layouts (list of lists): List of specified layouts\n",
    "        backend (QuantumBackendFast): A quantum backend instance\n",
    "\n",
    "    Returns:\n",
    "        list: Tuples of layout and error\n",
    "    \"\"\"\n",
    "    \n",
    "    fid = np.ones(len(layouts))\n",
    "    layouts = np.array(layouts)\n",
    "    for item in circ._data:\n",
    "        if item[0].num_qubits == 2: # for two-qubit gates\n",
    "            q0 = circ.find_bit(item[1][0]).index # index of the first logical qubit\n",
    "            q1 = circ.find_bit(item[1][1]).index # index of the second logical qubit\n",
    "            physical_qubit_0 = layouts[:, q0] # index of the first physical qubit\n",
    "            physical_qubit_1 = layouts[:, q1] # index of the second physical qubit\n",
    "            gate_errors = backend.gate_errors[item[0].name] # the error rates of all two-qubit gates\n",
    "            error_rates = gate_errors[physical_qubit_0, physical_qubit_1] # the error rates of the relevant two-qubit gates\n",
    "            fid = fid * (1 - np.array(error_rates)[0])\n",
    "\n",
    "        elif item[0].name in ['h', 'x', 'u3']: # for single-qubit gates\n",
    "            q0 = circ.find_bit(item[1][0]).index # index of the logical qubit\n",
    "            physical_qubit_0 = layouts[:, q0] # index of the physical qubit\n",
    "            gate_errors = backend.gate_errors[item[0].name] # the error rates of all single-qubits gates\n",
    "            error_rates = gate_errors[physical_qubit_0] # the error rates of the relevant single-qubit gates\n",
    "            fid = fid * (1 - np.array(error_rates))\n",
    "\n",
    "        elif item[0].name in ['measure', 'reset']:\n",
    "            q0 = circ.find_bit(item[1][0]).index # same as the case of single-qubit gates\n",
    "            physical_qubit_0 = layouts[:, q0]\n",
    "            gate_errors = backend.readout_errors\n",
    "            error_rates = gate_errors[physical_qubit_0]\n",
    "            fid = fid * (1 - np.array(error_rates))\n",
    "        error = 1-fid\n",
    "    return error"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 164,
   "metadata": {},
   "outputs": [],
   "source": [
    "def evaluate_layouts(circ, layouts, backend, cost_function=None):\n",
    "    \"\"\"Evaluate the error rate of the layout on a backend\n",
    "\n",
    "    Parameters:\n",
    "        circ (QuantumCircuit): circuit of interest\n",
    "        layouts (list): Specified layouts\n",
    "        backend (QuantumBackend): A quantum backend instance\n",
    "        cost_function (callable): Custom cost function, default=None\n",
    "\n",
    "    Returns:\n",
    "        list: Tuples of layout, backend name, and cost\n",
    "    \"\"\"\n",
    "    if not any(layouts):\n",
    "        return []\n",
    "    if not isinstance(layouts[0], list):\n",
    "        layouts = [layouts]\n",
    "    if cost_function is None:\n",
    "        cost_function = default_cost\n",
    "    out = cost_function(circ, layouts, backend)\n",
    "    out.sort(key=lambda x: x[1])\n",
    "    return out"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 165,
   "metadata": {},
   "outputs": [],
   "source": [
    "def evaluate_layouts_fast(circ, layouts, backend, cost_function=None):\n",
    "    \"\"\"Efficiently evaluate the error rate of the layouts on a backend\n",
    "\n",
    "    Parameters:\n",
    "        circ (QuantumCircuit): circuit of interest\n",
    "        layouts (list): Specified layouts\n",
    "        backend (QuantumBackend): A quantum backend instance\n",
    "        cost_function (callable): Custom cost function, default=None\n",
    "\n",
    "    Returns:\n",
    "        list: Tuples of layout, backend name, and cost\n",
    "    \"\"\"\n",
    "    if not any(layouts):\n",
    "        return []\n",
    "    if not isinstance(layouts[0], list):\n",
    "        layouts = [layouts]\n",
    "    if cost_function is None:\n",
    "        cost_function = default_cost_fast\n",
    "    out = cost_function(circ, layouts, backend)\n",
    "    sorted_layouts = sorted(zip(out, layouts))\n",
    "    scores, layouts = zip(*sorted_layouts)\n",
    "    return [scores, layouts]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 166,
   "metadata": {},
   "outputs": [],
   "source": [
    "def circuit_interaction_graph(circ):\n",
    "    \"\"\"Convert a circuit to the coupling graph it requires.\"\"\"\n",
    "\n",
    "    dag = circuit_to_dag(circ)\n",
    "    qubits = dag.qubits\n",
    "    qubit_indices = {qubit: index for index, qubit in enumerate(qubits)}\n",
    "\n",
    "    interactions = []\n",
    "    for node in dag.op_nodes(include_directives=False):\n",
    "        len_args = len(node.qargs)\n",
    "        if len_args == 2:\n",
    "            interactions.append((qubit_indices[node.qargs[0]], qubit_indices[node.qargs[1]]))\n",
    "\n",
    "    circ_interaction_graph = rx.PyGraph(multigraph=False)\n",
    "    circ_interaction_graph.add_nodes_from(range(len(qubits)))\n",
    "    circ_interaction_graph.add_edges_from_no_data(interactions)\n",
    "\n",
    "    return circ_interaction_graph"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "quantum",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.3"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> source_code/functions/functions_precompilation.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Circuit Precompiling\n",
    "---\n",
    "### Basic Information\n",
    "**Description:** This script conducts the circuit precompilation using `qiskit.transpile`."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "from qiskit import QuantumCircuit, transpile\n",
    "from qiskit.transpiler import CouplingMap\n",
    "\n",
    "cmap_default = CouplingMap().from_grid(5, 5)\n",
    "\n",
    "def precompile(circuit, cmap=cmap_default, seed=1000):\n",
    "    # this function uses the default circuit compilation function of qiskit for precompilation\n",
    "\n",
    "    # precompile the circuit\n",
    "    compiled_circuit = transpile(circuit, coupling_map=cmap, seed_transpiler=seed)\n",
    "\n",
    "    # remove the deactivated qubits from the compiled circuit\n",
    "    file = open(\"data/reduced_circuit.qasm\", \"w\")\n",
    "    file.truncate(0) # make the file empty\n",
    "    qasm_string = \"\"\n",
    "\n",
    "    # add head for the qasm file\n",
    "    qasm_string += 'OPENQASM 2.0;\\n'\n",
    "    qasm_string += 'include \"qelib1.inc\";\\n'\n",
    "    qasm_string += f'qreg q[{circuit.num_qubits}];\\n'\n",
    "\n",
    "    for item in compiled_circuit.data:\n",
    "        gate_type = item[0].name\n",
    "        gate_size = len(item[1])\n",
    "        logical_qubit_indices = []\n",
    "        for qubit in item[1]:\n",
    "            physical_qubit_index = qubit.index\n",
    "            logical_qubit_index = compiled_circuit.layout.initial_layout[physical_qubit_index].index\n",
    "            logical_qubit_indices.append(logical_qubit_index)\n",
    "        if gate_size == 1:\n",
    "            if len(item[0].params) == 3:\n",
    "                params = f'({item[0].params[0]}, {item[0].params[1]}, {item[0].params[2]})'\n",
    "            elif any(item[0].params) == False:\n",
    "                params = ''\n",
    "            else:\n",
    "                message = 'Unsupported single-qubit gate exists. This code only supports gates without parameters and single-qubit rotation.'\n",
    "                raise ValueError(message)\n",
    "\n",
    "            qasm_string += f'{gate_type}{params} q[{logical_qubit_indices[0]}];\\n'\n",
    "        if gate_size == 2:\n",
    "            qasm_string += f'{gate_type} q[{logical_qubit_indices[0]}], q[{logical_qubit_indices[1]}];\\n'\n",
    "\n",
    "    file.write(qasm_string)\n",
    "    file.close()\n",
    "\n",
    "    reduced_circuit = QuantumCircuit.from_qasm_file('data/reduced_circuit.qasm')\n",
    "\n",
    "    return reduced_circuit"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Qiskit_env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.3"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> source_code/functions/functions_set_graph.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Defining Coupling Graph\n",
    "---\n",
    "### Basic Information\n",
    "**Description:** This script defines the hardware architectures, represented by coupling graphs, for the numerical experiments."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "import rustworkx as rx\n",
    "from rustworkx.visualization import mpl_draw"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "def set_grid_graph(width, height, draw=False):\n",
    "    # construct a square grid graph, all nodes are labelled with their position\n",
    "\n",
    "    # width = 10\n",
    "    # height = 10\n",
    "    types = [0]\n",
    "\n",
    "    G = rx.PyGraph()\n",
    "\n",
    "    node_dict = {} # mapping from qubit index to position\n",
    "    node_dict_reverse = {} # mapping from qubit position to index\n",
    "\n",
    "    # add nodes to the graph\n",
    "    count = 0\n",
    "    for index_y in range(height):\n",
    "        for index_x in range(width):\n",
    "            label = (index_x, index_y, types[0])\n",
    "            G.add_node(label)\n",
    "            node_dict.update({count: label})\n",
    "            node_dict_reverse.update({label: count})\n",
    "            count += 1\n",
    "\n",
    "    # add edges in the horizontal direction\n",
    "    for index_y in range(height):\n",
    "        for index_x in range(width - 1):\n",
    "            node_1 = node_dict_reverse[(index_x, index_y, types[0])]\n",
    "            node_2 = node_dict_reverse[(index_x + 1, index_y, types[0])]\n",
    "            G.add_edge(node_1, node_2, None)\n",
    "\n",
    "    # add edges in the vertical direction\n",
    "    for index_y in range(height - 1):\n",
    "        for index_x in range(width):\n",
    "            node_1 = node_dict_reverse[(index_x, index_y, types[0])]\n",
    "            node_2 = node_dict_reverse[(index_x, index_y + 1, types[0])]\n",
    "            G.add_edge(node_1, node_2, None)\n",
    "\n",
    "    # draw the graph\n",
    "    if draw:\n",
    "        mpl_draw(G, with_labels=True)\n",
    "    return [G, node_dict, node_dict_reverse]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "def set_octagonal_graph(width, height, draw=False):\n",
    "    # construct an octagonal graph, all nodes are labelled with their position\n",
    "\n",
    "    # width = 3\n",
    "    # height = 3\n",
    "    num_types = 8\n",
    "    types = range(num_types)\n",
    "\n",
    "    G = rx.PyGraph()\n",
    "\n",
    "    node_dict = {}\n",
    "    node_dict_reverse = {}\n",
    "\n",
    "    # add nodes to the graph\n",
    "    count = 0\n",
    "    for index_y in range(height):\n",
    "        for index_x in range(width):\n",
    "            for type_node in types:\n",
    "                label = (index_x, index_y, type_node)\n",
    "                G.add_node(label)\n",
    "                node_dict.update({count: label})\n",
    "                node_dict_reverse.update({label: count})\n",
    "                count += 1\n",
    "\n",
    "    # add in-circle edges to the graph\n",
    "    for index_y in range(height):\n",
    "        for index_x in range(width):\n",
    "            for type_node in types:\n",
    "                node_1 = node_dict_reverse[(index_x, index_y, type_node)]\n",
    "                node_2 = node_dict_reverse[(index_x, index_y, (type_node + 1) % num_types)]\n",
    "                G.add_edge(node_1, node_2, None)\n",
    "\n",
    "    # add inter-circle edges in the horizontal direction\n",
    "    for index_y in range(height):\n",
    "        for index_x in range(width - 1):\n",
    "            node_1 = node_dict_reverse[(index_x, index_y, types[1])]\n",
    "            node_2 = node_dict_reverse[(index_x, index_y, types[2])]\n",
    "            node_3 = node_dict_reverse[(index_x + 1, index_y, types[5])]\n",
    "            node_4 = node_dict_reverse[(index_x + 1, index_y, types[6])]\n",
    "            G.add_edge(node_1, node_4, None)\n",
    "            G.add_edge(node_2, node_3, None)\n",
    "\n",
    "    # add inter-circle edges in the vertical direction\n",
    "    for index_y in range(height - 1):\n",
    "        for index_x in range(width):\n",
    "            node_1 = node_dict_reverse[(index_x, index_y, types[0])]\n",
    "            node_2 = node_dict_reverse[(index_x, index_y, types[7])]\n",
    "            node_3 = node_dict_reverse[(index_x, index_y + 1, types[3])]\n",
    "            node_4 = node_dict_reverse[(index_x, index_y + 1, types[4])]\n",
    "            G.add_edge(node_1, node_3, None)\n",
    "            G.add_edge(node_2, node_4, None)\n",
    "\n",
    "    # draw the graph\n",
    "    if draw:\n",
    "        mpl_draw(G, with_labels=True)\n",
    "    return [G, node_dict, node_dict_reverse]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "def set_heavy_hex_graph(width, height, draw=False):\n",
    "    # construct a heavy-hex graph, all nodes are labelled with their position\n",
    "\n",
    "    # width = 3\n",
    "    # height = 3\n",
    "    num_types = 5\n",
    "    types = range(num_types)\n",
    "\n",
    "    G = rx.PyGraph()\n",
    "\n",
    "    node_dict = {}\n",
    "    node_dict_reverse = {}\n",
    "\n",
    "    # add nodes to the graph\n",
    "    row_width = width * (num_types - 1) + 3\n",
    "    count = 0\n",
    "    # add nodes in horizontal links\n",
    "    for index_y in range(height + 1):\n",
    "        for index_x in range(row_width):\n",
    "            type_node = (index_x + 2 * index_y) % 4\n",
    "            label = (int((index_x - 2 * index_y) // 4), index_y, type_node)\n",
    "            G.add_node(label) \n",
    "            node_dict.update({count: label})\n",
    "            node_dict_reverse.update({label: count})\n",
    "            count += 1\n",
    "    # add nodes in vertical links\n",
    "    for index_y in range(height):\n",
    "        for index_x in range(width + 1):\n",
    "            type_node = types[-1]\n",
    "            label = (index_x - (index_y // 2), index_y, type_node)\n",
    "            G.add_node(label)\n",
    "            node_dict.update({count: label})\n",
    "            node_dict_reverse.update({label: count})\n",
    "            count += 1\n",
    "\n",
    "    # add edges to the graph\n",
    "    # add horizontal edges\n",
    "    for index_y in range(height + 1):\n",
    "        for index_x in range(row_width - 1):\n",
    "            node_1 = index_x + index_y * row_width\n",
    "            node_2 = index_x + 1 + index_y * row_width\n",
    "            G.add_edge(node_1, node_2, None)\n",
    "\n",
    "    # add vertical edges\n",
    "    for index_y in range(height):\n",
    "        for index_x in range(width + 1):\n",
    "            node_1 = node_dict_reverse[(index_x - (index_y // 2), index_y, types[0])]\n",
    "            node_2 = node_dict_reverse[(index_x - (index_y // 2), index_y, types[-1])]\n",
    "            node_3 = node_dict_reverse[(index_x - (index_y // 2) - 1), index_y + 1, types[2]]\n",
    "            G.add_edge(node_1, node_2, None)\n",
    "            G.add_edge(node_2, node_3, None)\n",
    "\n",
    "    # draw the graph\n",
    "    if draw:\n",
    "        mpl_draw(G, with_labels=True)\n",
    "    return [G, node_dict, node_dict_reverse]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "def generating_set(size, graph_type, node_dict_reverse):\n",
    "    # retrieve a generating set of the specified graph that locates in this center\n",
    "    \n",
    "    center_generating_set = []\n",
    "\n",
    "    if graph_type == 'grid':\n",
    "        index_x = size[0] // 2\n",
    "        index_y = size[1] // 2\n",
    "        center_generating_set.append(node_dict_reverse[(index_x, index_y, 0)])\n",
    "        return center_generating_set\n",
    "    \n",
    "    if graph_type == 'octagonal':\n",
    "        num_node_types = 8\n",
    "        index_x = size[0] // 2\n",
    "        index_y = size[1] // 2\n",
    "        for node_type in range(num_node_types):\n",
    "            center_generating_set.append(node_dict_reverse[(index_x, index_y, node_type)])\n",
    "        return center_generating_set\n",
    "\n",
    "    if graph_type == 'heavy_hex':\n",
    "        num_node_types = 5\n",
    "        index_y = size[1] // 2\n",
    "        index_x = size[0] // 2 - (index_y // 2)\n",
    "        for node_type in range(num_node_types):\n",
    "            center_generating_set.append(node_dict_reverse[(index_x, index_y, node_type)])\n",
    "        return center_generating_set\n",
    "\n",
    "    raise ValueError(\"Unsupported graph type.\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "def retrieve_node_indices(node_pos_array, node_dict_reverse, graph_type):\n",
    "    # create a hash table that enables the batch retrieval of node indices provided their positions and types\n",
    "    # input: a numpy array of node positions and types, graph_type, and node_dict_reverse\n",
    "    # output: a numpy array of node indices\n",
    "    # note: the input array should be of three rows, representing the x-coord, y-coord, and the type of the nodes, respectively\n",
    "\n",
    "    node_dict_array = np.transpose(np.array(list(node_dict_reverse.keys())))\n",
    "\n",
    "    if graph_type == 'grid':\n",
    "        width = max(node_dict_array[0, :]) + 1\n",
    "        node_pos_array = np.transpose(node_pos_array)\n",
    "        node_indices_array = width * node_pos_array[1, :] + node_pos_array[0, :]\n",
    "\n",
    "    elif graph_type == 'octagonal':\n",
    "        num_node_types = 8\n",
    "        width = max(node_dict_array[0, :]) + 1\n",
    "        node_pos_array = np.transpose(node_pos_array)\n",
    "        node_indices_array = node_pos_array[0, :] * num_node_types + width * node_pos_array[1, :] * num_node_types + node_pos_array[2, :]\n",
    "\n",
    "    elif graph_type == 'heavy_hex':\n",
    "        num_node_types = 5\n",
    "        target_graph_first_row = node_dict_array[:, node_dict_array[1, :] == 0]\n",
    "        width = max(target_graph_first_row[0, :])\n",
    "        height = max(node_dict_array[1, :]) + 1\n",
    "        first_node_in_vertical = height * (width * (num_node_types - 1) + 3)\n",
    "        indices_x = node_pos_array[:, 0]\n",
    "        indices_y = node_pos_array[:, 1]\n",
    "        indices_types = node_pos_array[:, 2]\n",
    "        flag_node_horizontal = (indices_types < (num_node_types - 1))\n",
    "        flag_node_vertical = (indices_types == (num_node_types - 1))\n",
    "        node_indices_array = flag_node_horizontal * (indices_y * (width * (num_node_types - 1) + 3) + ((indices_x + indices_y // 2)) * (num_node_types - 1) + (indices_y % 2) * 2 + indices_types)\n",
    "        node_indices_array += flag_node_vertical * (first_node_in_vertical + indices_y * (width + 1) + indices_x + indices_y // 2)\n",
    "\n",
    "    else:\n",
    "        node_indices_array = np.array([node_dict_reverse[tuple(node_pos)] for node_pos in node_pos_array])\n",
    "\n",
    "    return node_indices_array"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Qiskit_env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.3"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> source_code/functions/functions_subgraph_matching.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Subgraph Matching Algorithms\n",
    "---\n",
    "### Basic Information\n",
    "**Description:** This script defines our symmetry-based subgraph matching (SBSM) algorithm and conventional subgraph matching algorithms such as VF2 & VF2++."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load packages\n",
    "from rustworkx import *\n",
    "from rustworkx.visualization import mpl_draw\n",
    "import rustworkx as rx\n",
    "import rustworkx.generators\n",
    "\n",
    "from qiskit import QuantumCircuit\n",
    "from qiskit.converters import circuit_to_dag\n",
    "\n",
    "import networkx as nx\n",
    "from networkx.algorithms.isomorphism import GraphMatcher\n",
    "\n",
    "import numpy as np\n",
    "import time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Conversion rustworkx graphs and networkx graphs\n",
    "def convert_networkx_to_rustworkx(graph):\n",
    "    \"\"\"Convert a networkx graph to a rustworkx graph.\"\"\"\n",
    "    rx_graph = rx.PyGraph()\n",
    "\n",
    "    rx_graph.add_nodes_from(graph.nodes())\n",
    "    rx_graph.add_edges_from([(edge[0], edge[1], None) for edge in graph.edges()])\n",
    "\n",
    "    for node_index in rx_graph.node_indices():\n",
    "        rx_graph[node_index] = None\n",
    "\n",
    "    return rx_graph\n",
    "\n",
    "def convert_rustworkx_to_networkx(graph):\n",
    "    \"\"\"Convert a rustworkx PyGraph or PyDiGraph to a networkx graph.\"\"\"\n",
    "    edge_list = [(\n",
    "        x[0], x[1],\n",
    "        {'weight': 1}) for x in graph.weighted_edge_list()]\n",
    "\n",
    "    return nx.Graph(edge_list)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Find the neighborhood of a rustworkx subgrpah\n",
    "def neighborhood_rustworkx(r, initial_nodes, graph):\n",
    "    # r is the order of the neighborhood\n",
    "    # initial_nodes are the vertices in the subgraph\n",
    "    # graph is the entire graph that contains the subgraph\n",
    "\n",
    "    neighbors = list(initial_nodes)\n",
    "    neighbors_new = list(initial_nodes)\n",
    "    neighbors_new_temp = []\n",
    "    \n",
    "    for _ in range(r):\n",
    "        for node in neighbors_new:\n",
    "            adj_nodes = graph.adj(node)\n",
    "            for new_node in list(adj_nodes.keys()):\n",
    "                if not (new_node in neighbors):\n",
    "                    neighbors.append(new_node)\n",
    "                    neighbors_new_temp.append(new_node)\n",
    "        neighbors_new = list(neighbors_new_temp) \n",
    "        neighbors_new_temp = []\n",
    "    \n",
    "    return neighbors\n",
    "\n",
    "# Find the neighborhood of a networkx subgraph\n",
    "def neighborhood_networkx(r, initial_nodes, graph):\n",
    "    # r is the order of the neighborhood\n",
    "    # initial_nodes are the vertices in the subgraph\n",
    "    # graph is the entire graph that contains the subgraph\n",
    "\n",
    "    neighbors = list(initial_nodes)\n",
    "    neighbors_new = list(initial_nodes)\n",
    "    neighbors_new_temp = []\n",
    "    \n",
    "    for _ in range(r):\n",
    "        for node in neighbors_new:\n",
    "            adj_nodes = graph.neighbors(node)\n",
    "            for new_node in list(adj_nodes):\n",
    "                if not (new_node in neighbors):\n",
    "                    neighbors.append(new_node)\n",
    "                    neighbors_new_temp.append(new_node)\n",
    "        neighbors_new = list(neighbors_new_temp) \n",
    "        neighbors_new_temp = []\n",
    "    \n",
    "    return neighbors"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Conventional Subgraph Matching Algorithms\n",
    "\n",
    "The following implementation comes from  \n",
    "D. Nation and M. Treinish, Suppressing quantum circuit\n",
    "errors due to system variability, PRX Quantum 4, 010327 (2023)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mapping_VF2(target_graph, pattern_graph, circ, time_limit=None):\n",
    "    # start the timer if a time_limit is provided\n",
    "    if time_limit is not None:  \n",
    "        start_time = time.time()\n",
    "    \n",
    "    # set the problem of subgraph isomorphism with standard VF2\n",
    "    mappings = rustworkx.vf2_mapping(\n",
    "        target_graph, \n",
    "        pattern_graph, \n",
    "        subgraph=True, \n",
    "        id_order=True, \n",
    "        induced=False,\n",
    "    )\n",
    "\n",
    "    # initialize indices of qubtis in the circuit and the hardware\n",
    "    dag = circuit_to_dag(circ)\n",
    "    qubits = dag.qubits # indices of qubits\n",
    "    cm_nodes = list(target_graph.node_indexes()) # indices of nodes in the target graph\n",
    "\n",
    "    # solve the problem with VF2\n",
    "    layouts = []\n",
    "    for mapping in mappings:\n",
    "        # apply the qubit mappings to the quantum circuits\n",
    "        temp_list = [None]*circ.num_qubits\n",
    "        for cm_i, im_i in mapping.items():\n",
    "            key = qubits[im_i]\n",
    "            val = cm_nodes[cm_i]\n",
    "            temp_list[circ.find_bit(key).index] = val\n",
    "        layouts.append(temp_list)\n",
    "\n",
    "        if (time_limit is not None) and (time.time() - start_time > time_limit):\n",
    "            break # early stop\n",
    "    return layouts"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def mapping_VF2pp(target_graph, pattern_graph, circ, time_limit=None):\n",
    "    # start the timer if a time_limit is provided\n",
    "    if time_limit is not None:  \n",
    "        start_time = time.time()\n",
    "    \n",
    "    # set the problem of subgraph isomorphism with VF2++\n",
    "    mappings = rustworkx.vf2_mapping(\n",
    "        target_graph, \n",
    "        pattern_graph, \n",
    "        subgraph=True, \n",
    "        id_order=False, \n",
    "        induced=False,\n",
    "    )\n",
    "\n",
    "    # initialize indices of qubtis in the circuit and the hardware\n",
    "    dag = circuit_to_dag(circ)\n",
    "    qubits = dag.qubits # indices of qubits\n",
    "    cm_nodes = list(target_graph.node_indexes()) # indices of nodes in the target graph\n",
    "\n",
    "    # solve the problem with VF2++\n",
    "    layouts = []\n",
    "    for mapping in mappings:\n",
    "        # apply the qubit mappings to the quantum circuits\n",
    "        temp_list = [None]*circ.num_qubits\n",
    "        for cm_i, im_i in mapping.items():\n",
    "            key = qubits[im_i]\n",
    "            val = cm_nodes[cm_i]\n",
    "            temp_list[circ.find_bit(key).index] = val\n",
    "        layouts.append(temp_list)\n",
    "\n",
    "        if (time_limit is not None) and (time.time() - start_time > time_limit):\n",
    "            break # early stop\n",
    "    return layouts"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Symmetry-Based Subgraph Matching Algorithm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def translation(layout, move, node_dict, node_dict_reverse):\n",
    "    # this function shifts a given group of qubits (or nodes, specified by `layout`) in a certain direction\n",
    "    # layout: a list of node indices\n",
    "    # move: a two-element list that specifies the direction and distance of translation\n",
    "    # node_dict: a dictionary that maps node indices to node positions and types\n",
    "    # node_dict_reverse: a dictionary that maps node positions and types to node indices\n",
    "\n",
    "    layout_converted = np.array([node_dict[node] for node in layout]) # retrieve the position of the nodes\n",
    "    layout_shifted = layout_converted + np.array([move[0], move[1], 0])\n",
    "    layout_shifted_converted = [node_dict_reverse[tuple(node)] for node in layout_shifted]\n",
    "\n",
    "    return layout_shifted_converted"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def translation_vectorized(layout, moves, node_dict, node_dict_reverse, graph_type):\n",
    "    # this function implements batch shifts based on NumPy\n",
    "    # layout: a list of node indices\n",
    "    # moves: a n-by-two numpy array that specifies the direction and distance of translation\n",
    "    # node_dict: a dictionary that maps node indices to node positions and types\n",
    "    # node_dict_reverse: a dictionary that maps node positions and types to node indices\n",
    "    # graph_type: a string that could be 'grid' or 'heavy_hex' or 'octagonal'\n",
    "\n",
    "    layout_converted = np.array([node_dict[node] for node in layout]) # retrieve the position of the nodes\n",
    "    moves = np.hstack((moves, np.zeros((moves.shape[0], 1)))).astype(int)\n",
    "    layouts_shifted = [(node_pos + moves) for node_pos in layout_converted]\n",
    "    layouts_shifted = np.transpose(np.array(layouts_shifted), axes=(1, 0, 2)).astype(int)\n",
    "    layouts_shifted = layouts_shifted.reshape(-1, len(layouts_shifted[0, 0]))\n",
    "    layouts_shifted_converted = retrieve_node_indices(layouts_shifted, node_dict_reverse, graph_type).reshape(-1, len(layout))\n",
    "    return layouts_shifted_converted.tolist()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def feasible_range(layout, node_dict, node_dict_reverse, num_node_types):\n",
    "    # this function returns all the feasible movements of the given group of qubits (or nodes, specified by `layout`) \n",
    "    # within the target graph (specified by `node_dict` and `node_dict_reverse`)\n",
    "\n",
    "    # layout: list of numbers (node indices)\n",
    "    # node_dict: a dictionary that maps node indices to node positions and types\n",
    "    # node_dict_reverse: a dictionary that maps node positions and types to node indices\n",
    "    # num_node_types: number of different node types\n",
    "\n",
    "    node_pos_array = np.array(list(node_dict_reverse.keys()))\n",
    "    node_array_by_types = []\n",
    "    for node_type in range(num_node_types):\n",
    "        node_array_by_types.append(node_pos_array[node_pos_array[:, 2] == node_type])\n",
    "\n",
    "    feasible_movements_individual_nodes = []\n",
    "    for node in layout:\n",
    "        node_pos = node_dict[node]\n",
    "        node_type = node_pos[2]\n",
    "        feasible_movements_array = node_array_by_types[node_type][:, 0:2] - np.array(node_pos[0:2])\n",
    "        feasible_movements_converted = set(tuple(row) for row in feasible_movements_array)\n",
    "        feasible_movements_individual_nodes.append(feasible_movements_converted)    \n",
    "\n",
    "    feasible_range = set.intersection(*feasible_movements_individual_nodes)\n",
    "\n",
    "    return [list(move) for move in feasible_range]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def feasible_range_hardware_specific(layout, node_dict, node_dict_reverse, graph_type=None, target_graph_size=[1, 1]):\n",
    "    # this function uses the hardware structure characteristics to determine all the feasible movements of\n",
    "    # the given group of qubits (specified by `layout`) within the target graph\n",
    "    # here, we only demonstrate the usage for three hardware architecture, including grid, heavy-hex, and octagonal architectures\n",
    "\n",
    "    # layout: list of numbers (node indices)\n",
    "    # graph_type: string, options include 'grid' or 'octagonal'\n",
    "    # target_graph_size: a two-element list\n",
    "    # node_dict_reverse: a dictionary that maps node positions and types to node indices\n",
    "\n",
    "    if graph_type == 'grid':\n",
    "        num_node_types = 1\n",
    "        node_pos_array = []\n",
    "        for node in layout:\n",
    "            node_pos = node_dict[node]\n",
    "            node_pos_array.append(node_pos)\n",
    "        node_pos_array = np.array(node_pos_array)\n",
    "        bounds = [min(node_pos_array[:, 0]), max(node_pos_array[:, 0]), min(node_pos_array[:, 1]), max(node_pos_array[:, 1])] # position of the layouts\n",
    "        x_range = np.arange(-bounds[0], target_graph_size[0] - bounds[1]) # range of horizontal movements\n",
    "        y_range = np.arange(-bounds[2], target_graph_size[1] - bounds[3]) # range of vertical movements\n",
    "        x_grid, y_grid = np.meshgrid(x_range, y_range)\n",
    "        feasible_movements = np.column_stack((x_grid.ravel(), y_grid.ravel()))\n",
    "        return feasible_movements.tolist()\n",
    "\n",
    "    elif graph_type == 'octagonal':\n",
    "        num_node_types = 8\n",
    "        node_pos_array = []\n",
    "        for node in layout:\n",
    "            node_pos = node_dict[node]\n",
    "            node_pos_array.append(node_pos)\n",
    "        node_pos_array = np.array(node_pos_array)\n",
    "        bounds = [min(node_pos_array[:, 0]), max(node_pos_array[:, 0]), min(node_pos_array[:, 1]), max(node_pos_array[:, 1])] # position of the layouts\n",
    "        x_range = np.arange(-bounds[0], target_graph_size[0] - bounds[1])\n",
    "        y_range = np.arange(-bounds[2], target_graph_size[1] - bounds[3])\n",
    "        x_grid, y_grid = np.meshgrid(x_range, y_range)\n",
    "        feasible_movements = np.column_stack((x_grid.ravel(), y_grid.ravel()))\n",
    "        return feasible_movements.tolist()\n",
    "\n",
    "    elif graph_type == 'heavy_hex':\n",
    "        num_node_types = 5\n",
    "        # determine the movement range for heavy-hex graph\n",
    "        feasible_movements = []\n",
    "        # calculate the distance of the layout from the boundaries\n",
    "        distance_matrix = np.zeros([len(layout), 4]) # store the distance of the nodes of the layout from its boundaries\n",
    "        count_node = 0\n",
    "        for node in layout:\n",
    "            # retrieve the position of the node\n",
    "            node_pos = node_dict[node]\n",
    "            index_x, index_y, node_type = node_dict[node]\n",
    "            # calculate the distance of the node from the boundaries of the target graph\n",
    "            # determine the distance of a node from the target graph boundaries\n",
    "            row_width = target_graph_size[0] * 4 + 3\n",
    "            if node_type in [0, 1, 2, 3]:\n",
    "                index_x_in_row = node % row_width\n",
    "                distance_from_left = index_x_in_row // 4\n",
    "                distance_from_right = (row_width - 1 - index_x_in_row) // 4\n",
    "                distance_from_top = index_y\n",
    "                distance_from_bottom = target_graph_size[1] - index_y\n",
    "            elif node_type in [4]:\n",
    "                distance_from_left = index_x + index_y // 2\n",
    "                distance_from_right = target_graph_size[0] - distance_from_left\n",
    "                distance_from_top = index_y\n",
    "                distance_from_bottom = target_graph_size[1] - index_y - 1\n",
    "            else:\n",
    "                raise ValueError(\"Unsupported node type.\")\n",
    "            distance_matrix[count_node, :] = [distance_from_left, distance_from_right, distance_from_top, distance_from_bottom]\n",
    "            count_node += 1\n",
    "        \n",
    "        # calculate the distance of the layout from the left, right, upper, and lower boundaries of the target graph\n",
    "        x_range = np.arange(-min(distance_matrix[:, 0]), min(distance_matrix[:, 1]) + 1).astype(int)\n",
    "        y_range = np.arange(-min(distance_matrix[:, 2]) + (min(distance_matrix[:, 2]) % 2), min(distance_matrix[:, 3]) + 1, 2).astype(int)\n",
    "        \n",
    "        # calculate range of movements (step-2 movement in y-direction)\n",
    "        x_grid, y_grid = np.meshgrid(x_range, y_range)\n",
    "        x_grid = x_grid - y_grid // 2\n",
    "        feasible_movements_part_1 = np.column_stack((x_grid.ravel(), y_grid.ravel()))\n",
    "\n",
    "        # move the layout by one step in the vertical direction\n",
    "        shifted_layout = translation(layout, [0, 1], node_dict, node_dict_reverse)\n",
    "\n",
    "        # calculate the distance of the shifted layout from the boundaries\n",
    "        distance_matrix = np.zeros([len(shifted_layout), 4])\n",
    "        count_node = 0\n",
    "        for node in shifted_layout:\n",
    "            # retrieve the position of the node\n",
    "            node_pos = node_dict[node]\n",
    "            index_x, index_y, node_type = node_dict[node]\n",
    "            # calculate the distance of the node from the boundaries of the target graph\n",
    "            # determine the distance of a node from the target graph boundaries\n",
    "            row_width = target_graph_size[0] * 4 + 3\n",
    "            if node_type in [0, 1, 2, 3]:\n",
    "                index_x_in_row = node % row_width\n",
    "                distance_from_left = index_x_in_row // 4\n",
    "                distance_from_right = (row_width - 1 - index_x_in_row) // 4\n",
    "                distance_from_top = index_y\n",
    "                distance_from_bottom = target_graph_size[1] - index_y\n",
    "            elif node_type in [4]:\n",
    "                distance_from_left = index_x + index_y // 2\n",
    "                distance_from_right = target_graph_size[0] - distance_from_left\n",
    "                distance_from_top = index_y\n",
    "                distance_from_bottom = target_graph_size[1] - index_y - 1\n",
    "            else:\n",
    "                raise ValueError(\"Unsupported node type.\")\n",
    "            distance_matrix[count_node, :] = [distance_from_left, distance_from_right, distance_from_top, distance_from_bottom]\n",
    "            count_node += 1\n",
    "\n",
    "        # calculate the distance of the layout from the left, right, upper, and lower boundaries of the target graph\n",
    "        x_range = np.arange(-min(distance_matrix[:, 0]), min(distance_matrix[:, 1]) + 1).astype(int)\n",
    "        y_range = np.arange(-min(distance_matrix[:, 2]) + (min(distance_matrix[:, 2]) % 2), min(distance_matrix[:, 3]) + 1, 2).astype(int)\n",
    "        \n",
    "        # calculate range of movements (step-2 movement in y-direction)\n",
    "        x_grid, y_grid = np.meshgrid(x_range, y_range)\n",
    "        x_grid = x_grid - y_grid // 2\n",
    "        y_grid += 1\n",
    "        feasible_movements_part_2 = np.column_stack((x_grid.ravel(), y_grid.ravel()))\n",
    "\n",
    "        # merge the two parts of movement range\n",
    "        feasible_movements = np.vstack((feasible_movements_part_1, feasible_movements_part_2))\n",
    "\n",
    "        return feasible_movements.tolist()\n",
    "\n",
    "    else:\n",
    "        return feasible_range(layout, node_dict, node_dict_reverse, num_node_types)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def find_patterns_in_reduced_search_space(rx_target_graph, rx_pattern_graph, center_generating_set, r, node_dict, node_dict_reverse):\n",
    "    # this function finds isomorphic subgraphs within a given target graph exploiting symmetries\n",
    "    \n",
    "    # rx_target_graph: a rustworkx target graph, defined by `functions_set_graph.ipynb`\n",
    "    # rx_pattern_graph: a rustworkx pattern graph\n",
    "    # center_generating_set: a list of node indices for a generating set around the center of the target graph\n",
    "    # r: the order of the neighborhood that serves as the reduced search space\n",
    "\n",
    "    isomorphisms_list = []\n",
    "\n",
    "    # convert rustworkx graphs to networkx graphs for further processing\n",
    "    nx_target_graph = convert_rustworkx_to_networkx(rx_target_graph)\n",
    "    nx_pattern_graph = convert_rustworkx_to_networkx(rx_pattern_graph)\n",
    "\n",
    "    # determine the reduced search space (a subgraph) within the target graph\n",
    "    neighbor_generating_set = neighborhood_networkx(r, center_generating_set, nx_target_graph) # find the neighborhood of the centered generating set\n",
    "    search_space = nx.induced_subgraph(nx_target_graph, neighbor_generating_set) # find the subgraph induced by the neighbors of the generating set\n",
    "\n",
    "    # define the subgraph matching problem in the reduced search space\n",
    "    GM = GraphMatcher(search_space, nx_pattern_graph) # VF2 algorithm is used\n",
    "    isomorphisms = list(GM.subgraph_monomorphisms_iter()) # create an iterator over all isomorphisms\n",
    "\n",
    "    # solve the subgraph matching problem\n",
    "    isomorphisms_list = []\n",
    "    for iso in isomorphisms:\n",
    "        num_qubits = len(iso.values())\n",
    "        physical_by_logical = list(range(num_qubits))\n",
    "        for physical_qubit, logical_qubit in iso.items():\n",
    "            physical_by_logical[logical_qubit] = physical_qubit\n",
    "        isomorphisms_list.append(physical_by_logical)\n",
    "\n",
    "    return isomorphisms_list"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "def is_layout_equivalent(layout_1, layout_2, node_dict):\n",
    "    # this function determines if the two inputs layouts are equivalent up to a translation\n",
    "    \n",
    "    if len(layout_1) != len(layout_2):\n",
    "        return False\n",
    "\n",
    "    layout_1_pos = np.array([node_dict[node] for node in layout_1])\n",
    "    layout_2_pos = np.array([node_dict[node] for node in layout_2])\n",
    "    diff = layout_1_pos - layout_2_pos\n",
    "    diff_pos_first = list(diff[0][0:2])\n",
    "    \n",
    "    for node_index in range(len(layout_1)):\n",
    "        condition_1 = (list(diff[node_index][0:2]) == diff_pos_first)\n",
    "        condition_2 = (diff[node_index][2] == 0)\n",
    "        if (not condition_1) or (not condition_2):\n",
    "            return False\n",
    "\n",
    "    return True"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "def remove_equivalent_layouts(layouts, node_dict):\n",
    "    # this function detects the existence of equivalent circuit layouts from the input\n",
    "    # and remove the redundant ones, leaving only one representative circuit layout\n",
    "\n",
    "    reduced_layouts = []\n",
    "    \n",
    "    for layout in layouts:\n",
    "        is_equivalent = any(is_layout_equivalent(layout, _layout, node_dict) for _layout in reduced_layouts)\n",
    "        if not is_equivalent:\n",
    "            reduced_layouts.append(layout)\n",
    "\n",
    "    return reduced_layouts"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def symmetry_based_subgraph_matching(target_graph, pattern_graph, node_dict, node_dict_reverse, center_generating_set, time_limit=None):\n",
    "    # this function finds all the subgraphs of the given `target_graph` that are isomorphic to the `pattern_graph`\n",
    "    # target_graph: target graph defined in rustworkx\n",
    "    # pattern_graph: pattern graph defined in rustworkx\n",
    "    # node_dict: a mapping from the indices of nodes to their positions and types\n",
    "    # node_dict_reverse: a mapping from the positions and types of nodes to their indices\n",
    "    # center_generating_set: a generating set of the target graph located in its center\n",
    "    # time_limit: time limit of the subgraph matching\n",
    "\n",
    "    # start the timer if a time_limit is provided\n",
    "    if time_limit is not None:  \n",
    "        start_time = time.time()\n",
    "\n",
    "    # create a candidate region in the target_graph\n",
    "    nx_pattern_graph = convert_rustworkx_to_networkx(pattern_graph)\n",
    "    radius = nx.radius(nx_pattern_graph) # calculate the radius of the pattern graph\n",
    "    layouts = find_patterns_in_reduced_search_space(target_graph, pattern_graph, center_generating_set, radius, node_dict, node_dict_reverse)\n",
    "\n",
    "    # remove equivalent (redundant) layouts found in the reduced search space\n",
    "    layouts = remove_equivalent_layouts(layouts, node_dict)\n",
    "\n",
    "    # using translation to extend the rest layouts to obtain all the isomorphic subgraphs (feasible quantum circuit mappings)\n",
    "    unique_layout, count_layout = np.unique(np.array(list(node_dict_reverse.keys()))[:, 2], return_counts=True)\n",
    "    num_node_types = len(count_layout) # retrieve the number of node types (inequivalent nodes)\n",
    "    all_layouts = []\n",
    "\n",
    "    # serial movements & universal\n",
    "    for layout in layouts:\n",
    "        moves = feasible_range(layout, node_dict, node_dict_reverse, num_node_types) # determine the range of translation\n",
    "        for move in moves:\n",
    "            all_layouts.append(translation(layout, move, node_dict, node_dict_reverse)) # implement the feasible translation\n",
    "            if (time_limit is not None) and (time.time() - start_time > time_limit):\n",
    "                return all_layouts # early stop when time is up\n",
    "\n",
    "    return all_layouts"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "def symmetry_based_subgraph_matching_optimized(target_graph, pattern_graph, node_dict, node_dict_reverse, center_generating_set, target_graph_type, target_graph_size):\n",
    "    # this function finds all the subgraphs of the given `target_graph` that are isomorphic to the `pattern_graph`\n",
    "    # target_graph: target graph defined in rustworkx\n",
    "    # pattern_graph: pattern graph defined in rustworkx\n",
    "    # node_dict: a mapping from the indices of nodes to their positions and types\n",
    "    # node_dict_reverse: a mapping from the positions and types of nodes to their indices\n",
    "    # center_generating_set: a generating set of the target graph located in its center\n",
    "    # target_graph_type: string, could be 'grid' or 'heavy_hex' or 'octagonal'\n",
    "    # target_graph_size: a two-element list that specifies the width and height of the target graph\n",
    "\n",
    "    # create a candidate region in the target_graph\n",
    "    nx_pattern_graph = convert_rustworkx_to_networkx(pattern_graph)\n",
    "    radius = nx.radius(nx_pattern_graph) # calculate the radius of the pattern graph\n",
    "    layouts = find_patterns_in_reduced_search_space(target_graph, pattern_graph, center_generating_set, radius, node_dict, node_dict_reverse)\n",
    "\n",
    "    # remove equivalent (redundant) layouts found in the reduced search space\n",
    "    layouts = remove_equivalent_layouts(layouts, node_dict)\n",
    "\n",
    "    # using translation to extend the rest layouts to obtain all the isomorphic subgraphs (feasible quantum circuit mappings)\n",
    "    unique_layout, count_layout = np.unique(np.array(list(node_dict_reverse.keys()))[:, 2], return_counts=True)\n",
    "    num_node_types = len(count_layout) # retrieve the number of node types (inequivalent nodes)\n",
    "    all_layouts = []\n",
    "\n",
    "    # vectorized movements & hardware-specific\n",
    "    for layout in layouts:\n",
    "        moves = feasible_range_hardware_specific(layout, node_dict, node_dict_reverse, target_graph_type, target_graph_size) # determine the range of translation\n",
    "        all_layouts += translation_vectorized(layout, np.array(moves), node_dict, node_dict_reverse, target_graph_type) # implement the feasible translation\n",
    "\n",
    "    return all_layouts"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Qiskit_env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.3"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> source_code/functions/functions_test_circuits.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Quantum Circuits for Benchmarking\n",
    "---\n",
    "### Basic Information\n",
    "**Description:** This script defines the Deutsch-Jozsa circuit as the test circuit, for benchmarking our symmetry-based subgraph matching (SBSM) algorithm."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [],
   "source": [
    "# import necessary packages\n",
    "from qiskit import QuantumCircuit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Implementation of Deutsch-Jozsa algorithm in Qiskit\n",
    "\n",
    "# Define the Deutsch-Jozsa oracle for a balanced function\n",
    "def dj_oracle(n):\n",
    "    oracle_qc = QuantumCircuit(n + 1)\n",
    "    for qubit in range(n):\n",
    "        oracle_qc.cx(qubit, n)\n",
    "    return oracle_qc\n",
    "\n",
    "# Create the Deutsch-Jozsa algorithm circuit\n",
    "def deutsch_jozsa_algorithm(oracle, n):\n",
    "    # dj_circuit = QuantumCircuit(n + 1, n)\n",
    "    dj_circuit = QuantumCircuit(n + 1)\n",
    "    \n",
    "    dj_circuit.x(n)  # Initialize the ancilla qubit to |1>\n",
    "    dj_circuit.h(n)\n",
    "    \n",
    "    for qubit in range(n):\n",
    "        dj_circuit.h(qubit)\n",
    "    \n",
    "    dj_circuit = dj_circuit.compose(oracle)  # Add the oracle circuit\n",
    "    \n",
    "    for qubit in range(n):\n",
    "        dj_circuit.h(qubit)\n",
    "    \n",
    "    # dj_circuit.measure(range(n), range(n))\n",
    "    \n",
    "    return dj_circuit"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Qiskit_env",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.3"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

